B-Anomalies from flavorful U(1)' extensions, safely

$U(1)^\prime$ extensions of the standard model with generation-dependent couplings to quarks and leptons are investigated as an explanation of anomalies in rare $B$-decays, with an emphasis on stability and predictivity up to the Planck scale. To these ends, we introduce three generations of vector-like standard model singlet fermions, an enlarged, flavorful scalar sector, and, possibly, right-handed neutrinos, all suitably charged under the $U(1)^\prime$ gauge interaction. We identify several gauge-anomaly free benchmarks consistent with $B_s$-mixing constraints, with hints for electron-muon universality violation, and the global $b \to s$ fit. We further investigate the complete two-loop running of gauge, Yukawa and quartic couplings up to the Planck scale to constrain low-energy parameters and enhance the predictive power. A characteristic of models is that the $Z^\prime$ with TeV-ish mass predominantly decays to invisibles, i.e. new fermions or neutrinos. $Z^\prime$-production can be studied at a future muon collider. While benchmarks feature predominantly left-handed couplings $C_9^{\mu}$ and $C_{10}^{\mu}$, right-handed ones can be accommodated as well.

==> anc/RGEs.m <==
(*************************************************************************
\[Beta]XXX[l_] ... l-loop beta functions for dimensionless parameters XXX, 

 RGEs are scaled by a factor (4*pi)^(2*l). 

 The choice l = 0 gives the tree-level parameter XXX.
 
 Included paramters XXX :
 
 g1g1, g2g2, g3g3, g4g4    (gauge coupling squares)
 g1g4   (kinetic mixing term)
 yt, yb, y   (Yukawas)
 \[Lambda], u, v, s, \[Delta], \[Delta]Tilde, w (quartic couplings)

*************************************************************************)



(* gauge couplings *)

\[Beta]g1g1[0] = g1^2;

\[Beta]g1g1[1] = 
 (41 g1^4)/3 + 8/3 d2 d3 g1^4 Nf Y\[Psi]^2 - 8/3 FD1 g1^3 g4 \[Eta] - 
 8/3 FD2 g1^3 g4 \[Eta] - 8/3 FD3 g1^3 g4 \[Eta] - 
 8/3 FE1 g1^3 g4 \[Eta] - 8/3 FE2 g1^3 g4 \[Eta] - 
 8/3 FE3 g1^3 g4 \[Eta] + 4/3 FH g1^3 g4 \[Eta] - 
 8/3 FL1 g1^3 g4 \[Eta] - 8/3 FL2 g1^3 g4 \[Eta] - 
 8/3 FL3 g1^3 g4 \[Eta] + 8/3 FQ1 g1^3 g4 \[Eta] + 
 8/3 FQ2 g1^3 g4 \[Eta] + 8/3 FQ3 g1^3 g4 \[Eta] + 
 16/3 FU1 g1^3 g4 \[Eta] + 16/3 FU2 g1^3 g4 \[Eta] + 
 16/3 FU3 g1^3 g4 \[Eta] + 
 8/3 d2 d3 F\[Psi]L g1^3 g4 Nf Y\[Psi] \[Eta] + 
 8/3 d2 d3 F\[Psi]R g1^3 g4 Nf Y\[Psi] \[Eta] + 
 4 FD1^2 g1^2 g4^2 \[Eta]^2 + 4 FD2^2 g1^2 g4^2 \[Eta]^2 + 
 4 FD3^2 g1^2 g4^2 \[Eta]^2 + 4/3 FE1^2 g1^2 g4^2 \[Eta]^2 + 
 4/3 FE2^2 g1^2 g4^2 \[Eta]^2 + 4/3 FE3^2 g1^2 g4^2 \[Eta]^2 + 
 4/3 FH^2 g1^2 g4^2 \[Eta]^2 + 8/3 FL1^2 g1^2 g4^2 \[Eta]^2 + 
 8/3 FL2^2 g1^2 g4^2 \[Eta]^2 + 8/3 FL3^2 g1^2 g4^2 \[Eta]^2 + 
 8 FQ1^2 g1^2 g4^2 \[Eta]^2 + 8 FQ2^2 g1^2 g4^2 \[Eta]^2 + 
 8 FQ3^2 g1^2 g4^2 \[Eta]^2 + 4 FU1^2 g1^2 g4^2 \[Eta]^2 + 
 4 FU2^2 g1^2 g4^2 \[Eta]^2 + 4 FU3^2 g1^2 g4^2 \[Eta]^2 + 
 4/3 F\[Nu]1^2 g1^2 g4^2 \[Eta]^2 + 
 4/3 F\[Nu]2^2 g1^2 g4^2 \[Eta]^2 + 
 4/3 F\[Nu]3^2 g1^2 g4^2 \[Eta]^2 + 
 2/3 F\[Phi]^2 g1^2 g4^2 \[Eta]^2 + 
 4/3 d2 d3 F\[Psi]L^2 g1^2 g4^2 Nf \[Eta]^2 + 
 4/3 d2 d3 F\[Psi]R^2 g1^2 g4^2 Nf \[Eta]^2 + 
 2/3 FS^2 g1^2 g4^2 Nf^2 \[Eta]^2;

 \[Beta]g1g1[2] = 
 (199 g1^6)/9 + 9 g1^4 g2^2 + (88 g1^4 g3^2)/3 + 4/3 FD1^2 g1^4 g4^2 + 
 4/3 FD2^2 g1^4 g4^2 + 4/3 FD3^2 g1^4 g4^2 + 4 FE1^2 g1^4 g4^2 + 
 4 FE2^2 g1^4 g4^2 + 4 FE3^2 g1^4 g4^2 + 4 FH^2 g1^4 g4^2 + 
 2 FL1^2 g1^4 g4^2 + 2 FL2^2 g1^4 g4^2 + 2 FL3^2 g1^4 g4^2 + 
 2/3 FQ1^2 g1^4 g4^2 + 2/3 FQ2^2 g1^4 g4^2 + 2/3 FQ3^2 g1^4 g4^2 + 
 16/3 FU1^2 g1^4 g4^2 + 16/3 FU2^2 g1^4 g4^2 + 16/3 FU3^2 g1^4 g4^2 + 
 4 d2 d3 F\[Psi]L^2 g1^4 g4^2 Nf Y\[Psi]^2 + 
 4 d2 d3 F\[Psi]R^2 g1^4 g4^2 Nf Y\[Psi]^2 + 
 8 d2 d3 g1^6 Nf Y\[Psi]^4 - 16/9 FD1 g1^5 g4 \[Eta] - 
 16/9 FD2 g1^5 g4 \[Eta] - 16/9 FD3 g1^5 g4 \[Eta] - 
 16 FE1 g1^5 g4 \[Eta] - 16 FE2 g1^5 g4 \[Eta] - 
 16 FE3 g1^5 g4 \[Eta] + 8 FH g1^5 g4 \[Eta] - 4 FL1 g1^5 g4 \[Eta] - 
 4 FL2 g1^5 g4 \[Eta] - 4 FL3 g1^5 g4 \[Eta] + 
 4/9 FQ1 g1^5 g4 \[Eta] + 4/9 FQ2 g1^5 g4 \[Eta] + 
 4/9 FQ3 g1^5 g4 \[Eta] + 128/9 FU1 g1^5 g4 \[Eta] + 
 128/9 FU2 g1^5 g4 \[Eta] + 128/9 FU3 g1^5 g4 \[Eta] + 
 12 FH g1^3 g2^2 g4 \[Eta] - 6 FL1 g1^3 g2^2 g4 \[Eta] - 
 6 FL2 g1^3 g2^2 g4 \[Eta] - 6 FL3 g1^3 g2^2 g4 \[Eta] + 
 6 FQ1 g1^3 g2^2 g4 \[Eta] + 6 FQ2 g1^3 g2^2 g4 \[Eta] + 
 6 FQ3 g1^3 g2^2 g4 \[Eta] - 32/3 FD1 g1^3 g3^2 g4 \[Eta] - 
 32/3 FD2 g1^3 g3^2 g4 \[Eta] - 32/3 FD3 g1^3 g3^2 g4 \[Eta] + 
 32/3 FQ1 g1^3 g3^2 g4 \[Eta] + 32/3 FQ2 g1^3 g3^2 g4 \[Eta] + 
 32/3 FQ3 g1^3 g3^2 g4 \[Eta] + 64/3 FU1 g1^3 g3^2 g4 \[Eta] + 
 64/3 FU2 g1^3 g3^2 g4 \[Eta] + 64/3 FU3 g1^3 g3^2 g4 \[Eta] - 
 8 FD1^3 g1^3 g4^3 \[Eta] - 8 FD2^3 g1^3 g4^3 \[Eta] - 
 8 FD3^3 g1^3 g4^3 \[Eta] - 8 FE1^3 g1^3 g4^3 \[Eta] - 
 8 FE2^3 g1^3 g4^3 \[Eta] - 8 FE3^3 g1^3 g4^3 \[Eta] + 
 16 FH^3 g1^3 g4^3 \[Eta] - 8 FL1^3 g1^3 g4^3 \[Eta] - 
 8 FL2^3 g1^3 g4^3 \[Eta] - 8 FL3^3 g1^3 g4^3 \[Eta] + 
 8 FQ1^3 g1^3 g4^3 \[Eta] + 8 FQ2^3 g1^3 g4^3 \[Eta] + 
 8 FQ3^3 g1^3 g4^3 \[Eta] + 16 FU1^3 g1^3 g4^3 \[Eta] + 
 16 FU2^3 g1^3 g4^3 \[Eta] + 16 FU3^3 g1^3 g4^3 \[Eta] + 
 8 d2 d3 F\[Psi]L^3 g1^3 g4^3 Nf Y\[Psi] \[Eta] + 
 8 d2 d3 F\[Psi]R^3 g1^3 g4^3 Nf Y\[Psi] \[Eta] + 
 16 d2 d3 F\[Psi]L g1^5 g4 Nf Y\[Psi]^3 \[Eta] + 
 16 d2 d3 F\[Psi]R g1^5 g4 Nf Y\[Psi]^3 \[Eta] + 
 20/3 FD1^2 g1^4 g4^2 \[Eta]^2 + 20/3 FD2^2 g1^4 g4^2 \[Eta]^2 + 
 20/3 FD3^2 g1^4 g4^2 \[Eta]^2 + 20 FE1^2 g1^4 g4^2 \[Eta]^2 + 
 20 FE2^2 g1^4 g4^2 \[Eta]^2 + 20 FE3^2 g1^4 g4^2 \[Eta]^2 + 
 20 FH^2 g1^4 g4^2 \[Eta]^2 + 10 FL1^2 g1^4 g4^2 \[Eta]^2 + 
 10 FL2^2 g1^4 g4^2 \[Eta]^2 + 10 FL3^2 g1^4 g4^2 \[Eta]^2 + 
 10/3 FQ1^2 g1^4 g4^2 \[Eta]^2 + 10/3 FQ2^2 g1^4 g4^2 \[Eta]^2 + 
 10/3 FQ3^2 g1^4 g4^2 \[Eta]^2 + 80/3 FU1^2 g1^4 g4^2 \[Eta]^2 + 
 80/3 FU2^2 g1^4 g4^2 \[Eta]^2 + 80/3 FU3^2 g1^4 g4^2 \[Eta]^2 + 
 12 FH^2 g1^2 g2^2 g4^2 \[Eta]^2 + 6 FL1^2 g1^2 g2^2 g4^2 \[Eta]^2 + 
 6 FL2^2 g1^2 g2^2 g4^2 \[Eta]^2 + 6 FL3^2 g1^2 g2^2 g4^2 \[Eta]^2 + 
 18 FQ1^2 g1^2 g2^2 g4^2 \[Eta]^2 + 
 18 FQ2^2 g1^2 g2^2 g4^2 \[Eta]^2 + 
 18 FQ3^2 g1^2 g2^2 g4^2 \[Eta]^2 + 
 16 FD1^2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 16 FD2^2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 16 FD3^2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 32 FQ1^2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 32 FQ2^2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 32 FQ3^2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 16 FU1^2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 16 FU2^2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 16 FU3^2 g1^2 g3^2 g4^2 \[Eta]^2 + 12 FD1^4 g1^2 g4^4 \[Eta]^2 + 
 12 FD2^4 g1^2 g4^4 \[Eta]^2 + 12 FD3^4 g1^2 g4^4 \[Eta]^2 + 
 4 FE1^4 g1^2 g4^4 \[Eta]^2 + 4 FE2^4 g1^2 g4^4 \[Eta]^2 + 
 4 FE3^4 g1^2 g4^4 \[Eta]^2 + 16 FH^4 g1^2 g4^4 \[Eta]^2 + 
 8 FL1^4 g1^2 g4^4 \[Eta]^2 + 8 FL2^4 g1^2 g4^4 \[Eta]^2 + 
 8 FL3^4 g1^2 g4^4 \[Eta]^2 + 24 FQ1^4 g1^2 g4^4 \[Eta]^2 + 
 24 FQ2^4 g1^2 g4^4 \[Eta]^2 + 24 FQ3^4 g1^2 g4^4 \[Eta]^2 + 
 12 FU1^4 g1^2 g4^4 \[Eta]^2 + 12 FU2^4 g1^2 g4^4 \[Eta]^2 + 
 12 FU3^4 g1^2 g4^4 \[Eta]^2 + 4 F\[Nu]1^4 g1^2 g4^4 \[Eta]^2 + 
 4 F\[Nu]2^4 g1^2 g4^4 \[Eta]^2 + 4 F\[Nu]3^4 g1^2 g4^4 \[Eta]^2 + 
 8 F\[Phi]^4 g1^2 g4^4 \[Eta]^2 + 
 4 d2 d3 F\[Psi]L^4 g1^2 g4^4 Nf \[Eta]^2 + 
 4 d2 d3 F\[Psi]R^4 g1^2 g4^4 Nf \[Eta]^2 + 
 8 FS^4 g1^2 g4^4 Nf^2 \[Eta]^2 + 
 20 d2 d3 F\[Psi]L^2 g1^4 g4^2 Nf Y\[Psi]^2 \[Eta]^2 + 
 20 d2 d3 F\[Psi]R^2 g1^4 g4^2 Nf Y\[Psi]^2 \[Eta]^2 - 
 8 FD1^3 g1^3 g4^3 \[Eta]^3 - 8 FD2^3 g1^3 g4^3 \[Eta]^3 - 
 8 FD3^3 g1^3 g4^3 \[Eta]^3 - 8 FE1^3 g1^3 g4^3 \[Eta]^3 - 
 8 FE2^3 g1^3 g4^3 \[Eta]^3 - 8 FE3^3 g1^3 g4^3 \[Eta]^3 + 
 16 FH^3 g1^3 g4^3 \[Eta]^3 - 8 FL1^3 g1^3 g4^3 \[Eta]^3 - 
 8 FL2^3 g1^3 g4^3 \[Eta]^3 - 8 FL3^3 g1^3 g4^3 \[Eta]^3 + 
 8 FQ1^3 g1^3 g4^3 \[Eta]^3 + 8 FQ2^3 g1^3 g4^3 \[Eta]^3 + 
 8 FQ3^3 g1^3 g4^3 \[Eta]^3 + 16 FU1^3 g1^3 g4^3 \[Eta]^3 + 
 16 FU2^3 g1^3 g4^3 \[Eta]^3 + 16 FU3^3 g1^3 g4^3 \[Eta]^3 + 
 8 d2 d3 F\[Psi]L^3 g1^3 g4^3 Nf Y\[Psi] \[Eta]^3 + 
 8 d2 d3 F\[Psi]R^3 g1^3 g4^3 Nf Y\[Psi] \[Eta]^3 + 
 8 d2 d3 g1^4 g2^2 Nf Y\[Psi]^2 C2[\[Psi], g2] + 
 8 d2 d3 F\[Psi]L g1^3 g2^2 g4 Nf Y\[Psi] \[Eta] C2[\[Psi], g2] + 
 8 d2 d3 F\[Psi]R g1^3 g2^2 g4 Nf Y\[Psi] \[Eta] C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]L^2 g1^2 g2^2 g4^2 Nf \[Eta]^2 C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]R^2 g1^2 g2^2 g4^2 Nf \[Eta]^2 C2[\[Psi], g2] + 
 8 d2 d3 g1^4 g3^2 Nf Y\[Psi]^2 C2[\[Psi], g3] + 
 8 d2 d3 F\[Psi]L g1^3 g3^2 g4 Nf Y\[Psi] \[Eta] C2[\[Psi], g3] + 
 8 d2 d3 F\[Psi]R g1^3 g3^2 g4 Nf Y\[Psi] \[Eta] C2[\[Psi], g3] + 
 4 d2 d3 F\[Psi]L^2 g1^2 g3^2 g4^2 Nf \[Eta]^2 C2[\[Psi], g3] + 
 4 d2 d3 F\[Psi]R^2 g1^2 g3^2 g4^2 Nf \[Eta]^2 C2[\[Psi], g3] - 
 4 d2 d3 g1^4 Nf^2 y Y\[Psi]^2 conj[y] - 
 4 d2 d3 F\[Psi]L g1^3 g4 Nf^2 y Y\[Psi] \[Eta] conj[y] - 
 4 d2 d3 F\[Psi]R g1^3 g4 Nf^2 y Y\[Psi] \[Eta] conj[y] - 
 2 d2 d3 F\[Psi]L^2 g1^2 g4^2 Nf^2 y \[Eta]^2 conj[y] - 
 2 d2 d3 F\[Psi]R^2 g1^2 g4^2 Nf^2 y \[Eta]^2 conj[y] - 
 5/3 g1^4 yb conj[yb] + 8 FD3 g1^3 g4 yb \[Eta] conj[yb] - 
 4 FQ3 g1^3 g4 yb \[Eta] conj[yb] - 
 12 FD3^2 g1^2 g4^2 yb \[Eta]^2 conj[yb] - 
 12 FQ3^2 g1^2 g4^2 yb \[Eta]^2 conj[yb] - 17/3 g1^4 yt conj[yt] - 
 4 FQ3 g1^3 g4 yt \[Eta] conj[yt] - 
 16 FU3 g1^3 g4 yt \[Eta] conj[yt] - 
 12 FQ3^2 g1^2 g4^2 yt \[Eta]^2 conj[yt] - 
 12 FU3^2 g1^2 g4^2 yt \[Eta]^2 conj[yt];

 \[Beta]g2g2[0] = g2^2;

 \[Beta]g2g2[1] = -((19 g2^4)/3) + 8/3 d3 g2^4 Nf T2[\[Psi], g2];

 \[Beta]g2g2[2] = 
 3 g1^2 g2^4 + (35 g2^6)/3 + 24 g2^4 g3^2 + 4 FH^2 g2^4 g4^2 + 
 2 FL1^2 g2^4 g4^2 + 2 FL2^2 g2^4 g4^2 + 2 FL3^2 g2^4 g4^2 + 
 6 FQ1^2 g2^4 g4^2 + 6 FQ2^2 g2^4 g4^2 + 6 FQ3^2 g2^4 g4^2 + 
 4 FH g1 g2^4 g4 \[Eta] - 2 FL1 g1 g2^4 g4 \[Eta] - 
 2 FL2 g1 g2^4 g4 \[Eta] - 2 FL3 g1 g2^4 g4 \[Eta] + 
 2 FQ1 g1 g2^4 g4 \[Eta] + 2 FQ2 g1 g2^4 g4 \[Eta] + 
 2 FQ3 g1 g2^4 g4 \[Eta] - 3 g2^4 yb conj[yb] - 3 g2^4 yt conj[yt] + 
 80/3 d3 g2^6 Nf T2[\[Psi], g2] + 
 4 d3 F\[Psi]L^2 g2^4 g4^2 Nf T2[\[Psi], g2] + 
 4 d3 F\[Psi]R^2 g2^4 g4^2 Nf T2[\[Psi], g2] + 
 8 d3 g1^2 g2^4 Nf Y\[Psi]^2 T2[\[Psi], g2] + 
 8 d3 F\[Psi]L g1 g2^4 g4 Nf Y\[Psi] \[Eta] T2[\[Psi], g2] + 
 8 d3 F\[Psi]R g1 g2^4 g4 Nf Y\[Psi] \[Eta] T2[\[Psi], g2] + 
 8 d3 g2^6 Nf C2[\[Psi], g2] T2[\[Psi], g2] + 
 8 d3 g2^4 g3^2 Nf C2[\[Psi], g3] T2[\[Psi], g2] - 
 4 d3 g2^4 Nf^2 y conj[y] T2[\[Psi], g2];

 \[Beta]g3g3[0] = g3^2;

 \[Beta]g3g3[1] =-14 g3^4 + 8/3 d2 g3^4 Nf T2[\[Psi], g3];

 \[Beta]g3g3[2] = 
 (11 g1^2 g3^4)/3 + 9 g2^2 g3^4 - 52 g3^6 + 2 FD1^2 g3^4 g4^2 + 
 2 FD2^2 g3^4 g4^2 + 2 FD3^2 g3^4 g4^2 + 4 FQ1^2 g3^4 g4^2 + 
 4 FQ2^2 g3^4 g4^2 + 4 FQ3^2 g3^4 g4^2 + 2 FU1^2 g3^4 g4^2 + 
 2 FU2^2 g3^4 g4^2 + 2 FU3^2 g3^4 g4^2 - 4/3 FD1 g1 g3^4 g4 \[Eta] - 
 4/3 FD2 g1 g3^4 g4 \[Eta] - 4/3 FD3 g1 g3^4 g4 \[Eta] + 
 4/3 FQ1 g1 g3^4 g4 \[Eta] + 4/3 FQ2 g1 g3^4 g4 \[Eta] + 
 4/3 FQ3 g1 g3^4 g4 \[Eta] + 8/3 FU1 g1 g3^4 g4 \[Eta] + 
 8/3 FU2 g1 g3^4 g4 \[Eta] + 8/3 FU3 g1 g3^4 g4 \[Eta] - 
 4 g3^4 yb conj[yb] - 4 g3^4 yt conj[yt] + 
 40 d2 g3^6 Nf T2[\[Psi], g3] + 
 4 d2 F\[Psi]L^2 g3^4 g4^2 Nf T2[\[Psi], g3] + 
 4 d2 F\[Psi]R^2 g3^4 g4^2 Nf T2[\[Psi], g3] + 
 8 d2 g1^2 g3^4 Nf Y\[Psi]^2 T2[\[Psi], g3] + 
 8 d2 F\[Psi]L g1 g3^4 g4 Nf Y\[Psi] \[Eta] T2[\[Psi], g3] + 
 8 d2 F\[Psi]R g1 g3^4 g4 Nf Y\[Psi] \[Eta] T2[\[Psi], g3] + 
 8 d2 g2^2 g3^4 Nf C2[\[Psi], g2] T2[\[Psi], g3] + 
 8 d2 g3^6 Nf C2[\[Psi], g3] T2[\[Psi], g3] - 
 4 d2 g3^4 Nf^2 y conj[y] T2[\[Psi], g3];

\[Beta]g4g4[0] = g4^2;

\[Beta]g4g4[1] = 
4 FD1^2 g4^4 + 4 FD2^2 g4^4 + 4 FD3^2 g4^4 + (4 FE1^2 g4^4)/3 + (
 4 FE2^2 g4^4)/3 + (4 FE3^2 g4^4)/3 + (4 FH^2 g4^4)/3 + (
 8 FL1^2 g4^4)/3 + (8 FL2^2 g4^4)/3 + (8 FL3^2 g4^4)/3 + 
 8 FQ1^2 g4^4 + 8 FQ2^2 g4^4 + 8 FQ3^2 g4^4 + 4 FU1^2 g4^4 + 
 4 FU2^2 g4^4 + 4 FU3^2 g4^4 + (4 F\[Nu]1^2 g4^4)/3 + (
 4 F\[Nu]2^2 g4^4)/3 + (4 F\[Nu]3^2 g4^4)/3 + (2 F\[Phi]^2 g4^4)/3 + 
 4/3 d2 d3 F\[Psi]L^2 g4^4 Nf + 4/3 d2 d3 F\[Psi]R^2 g4^4 Nf + 
 2/3 FS^2 g4^4 Nf^2 - 8/3 FD1 g1 g4^3 \[Eta] - 
 8/3 FD2 g1 g4^3 \[Eta] - 8/3 FD3 g1 g4^3 \[Eta] - 
 8/3 FE1 g1 g4^3 \[Eta] - 8/3 FE2 g1 g4^3 \[Eta] - 
 8/3 FE3 g1 g4^3 \[Eta] + 4/3 FH g1 g4^3 \[Eta] - 
 8/3 FL1 g1 g4^3 \[Eta] - 8/3 FL2 g1 g4^3 \[Eta] - 
 8/3 FL3 g1 g4^3 \[Eta] + 8/3 FQ1 g1 g4^3 \[Eta] + 
 8/3 FQ2 g1 g4^3 \[Eta] + 8/3 FQ3 g1 g4^3 \[Eta] + 
 16/3 FU1 g1 g4^3 \[Eta] + 16/3 FU2 g1 g4^3 \[Eta] + 
 16/3 FU3 g1 g4^3 \[Eta] + 
 8/3 d2 d3 F\[Psi]L g1 g4^3 Nf Y\[Psi] \[Eta] + 
 8/3 d2 d3 F\[Psi]R g1 g4^3 Nf Y\[Psi] \[Eta] + 
 41/3 g1^2 g4^2 \[Eta]^2 + 8/3 d2 d3 g1^2 g4^2 Nf Y\[Psi]^2 \[Eta]^2;

 \[Beta]g4g4[2] =
 4/3 FD1^2 g1^2 g4^4 + 4/3 FD2^2 g1^2 g4^4 + 4/3 FD3^2 g1^2 g4^4 + 
 4 FE1^2 g1^2 g4^4 + 4 FE2^2 g1^2 g4^4 + 4 FE3^2 g1^2 g4^4 + 
 4 FH^2 g1^2 g4^4 + 2 FL1^2 g1^2 g4^4 + 2 FL2^2 g1^2 g4^4 + 
 2 FL3^2 g1^2 g4^4 + 2/3 FQ1^2 g1^2 g4^4 + 2/3 FQ2^2 g1^2 g4^4 + 
 2/3 FQ3^2 g1^2 g4^4 + 16/3 FU1^2 g1^2 g4^4 + 16/3 FU2^2 g1^2 g4^4 + 
 16/3 FU3^2 g1^2 g4^4 + 12 FH^2 g2^2 g4^4 + 6 FL1^2 g2^2 g4^4 + 
 6 FL2^2 g2^2 g4^4 + 6 FL3^2 g2^2 g4^4 + 18 FQ1^2 g2^2 g4^4 + 
 18 FQ2^2 g2^2 g4^4 + 18 FQ3^2 g2^2 g4^4 + 16 FD1^2 g3^2 g4^4 + 
 16 FD2^2 g3^2 g4^4 + 16 FD3^2 g3^2 g4^4 + 32 FQ1^2 g3^2 g4^4 + 
 32 FQ2^2 g3^2 g4^4 + 32 FQ3^2 g3^2 g4^4 + 16 FU1^2 g3^2 g4^4 + 
 16 FU2^2 g3^2 g4^4 + 16 FU3^2 g3^2 g4^4 + 12 FD1^4 g4^6 + 
 12 FD2^4 g4^6 + 12 FD3^4 g4^6 + 4 FE1^4 g4^6 + 4 FE2^4 g4^6 + 
 4 FE3^4 g4^6 + 16 FH^4 g4^6 + 8 FL1^4 g4^6 + 8 FL2^4 g4^6 + 
 8 FL3^4 g4^6 + 24 FQ1^4 g4^6 + 24 FQ2^4 g4^6 + 24 FQ3^4 g4^6 + 
 12 FU1^4 g4^6 + 12 FU2^4 g4^6 + 12 FU3^4 g4^6 + 4 F\[Nu]1^4 g4^6 + 
 4 F\[Nu]2^4 g4^6 + 4 F\[Nu]3^4 g4^6 + 8 F\[Phi]^4 g4^6 + 
 4 d2 d3 F\[Psi]L^4 g4^6 Nf + 4 d2 d3 F\[Psi]R^4 g4^6 Nf + 
 8 FS^4 g4^6 Nf^2 + 4 d2 d3 F\[Psi]L^2 g1^2 g4^4 Nf Y\[Psi]^2 + 
 4 d2 d3 F\[Psi]R^2 g1^2 g4^4 Nf Y\[Psi]^2 - 
 8/9 FD1 g1^3 g4^3 \[Eta] - 8/9 FD2 g1^3 g4^3 \[Eta] - 
 8/9 FD3 g1^3 g4^3 \[Eta] - 8 FE1 g1^3 g4^3 \[Eta] - 
 8 FE2 g1^3 g4^3 \[Eta] - 8 FE3 g1^3 g4^3 \[Eta] + 
 4 FH g1^3 g4^3 \[Eta] - 2 FL1 g1^3 g4^3 \[Eta] - 
 2 FL2 g1^3 g4^3 \[Eta] - 2 FL3 g1^3 g4^3 \[Eta] + 
 2/9 FQ1 g1^3 g4^3 \[Eta] + 2/9 FQ2 g1^3 g4^3 \[Eta] + 
 2/9 FQ3 g1^3 g4^3 \[Eta] + 64/9 FU1 g1^3 g4^3 \[Eta] + 
 64/9 FU2 g1^3 g4^3 \[Eta] + 64/9 FU3 g1^3 g4^3 \[Eta] + 
 12 FH g1 g2^2 g4^3 \[Eta] - 6 FL1 g1 g2^2 g4^3 \[Eta] - 
 6 FL2 g1 g2^2 g4^3 \[Eta] - 6 FL3 g1 g2^2 g4^3 \[Eta] + 
 6 FQ1 g1 g2^2 g4^3 \[Eta] + 6 FQ2 g1 g2^2 g4^3 \[Eta] + 
 6 FQ3 g1 g2^2 g4^3 \[Eta] - 32/3 FD1 g1 g3^2 g4^3 \[Eta] - 
 32/3 FD2 g1 g3^2 g4^3 \[Eta] - 32/3 FD3 g1 g3^2 g4^3 \[Eta] + 
 32/3 FQ1 g1 g3^2 g4^3 \[Eta] + 32/3 FQ2 g1 g3^2 g4^3 \[Eta] + 
 32/3 FQ3 g1 g3^2 g4^3 \[Eta] + 64/3 FU1 g1 g3^2 g4^3 \[Eta] + 
 64/3 FU2 g1 g3^2 g4^3 \[Eta] + 64/3 FU3 g1 g3^2 g4^3 \[Eta] - 
 16 FD1^3 g1 g4^5 \[Eta] - 16 FD2^3 g1 g4^5 \[Eta] - 
 16 FD3^3 g1 g4^5 \[Eta] - 16 FE1^3 g1 g4^5 \[Eta] - 
 16 FE2^3 g1 g4^5 \[Eta] - 16 FE3^3 g1 g4^5 \[Eta] + 
 32 FH^3 g1 g4^5 \[Eta] - 16 FL1^3 g1 g4^5 \[Eta] - 
 16 FL2^3 g1 g4^5 \[Eta] - 16 FL3^3 g1 g4^5 \[Eta] + 
 16 FQ1^3 g1 g4^5 \[Eta] + 16 FQ2^3 g1 g4^5 \[Eta] + 
 16 FQ3^3 g1 g4^5 \[Eta] + 32 FU1^3 g1 g4^5 \[Eta] + 
 32 FU2^3 g1 g4^5 \[Eta] + 32 FU3^3 g1 g4^5 \[Eta] + 
 16 d2 d3 F\[Psi]L^3 g1 g4^5 Nf Y\[Psi] \[Eta] + 
 16 d2 d3 F\[Psi]R^3 g1 g4^5 Nf Y\[Psi] \[Eta] + 
 8 d2 d3 F\[Psi]L g1^3 g4^3 Nf Y\[Psi]^3 \[Eta] + 
 8 d2 d3 F\[Psi]R g1^3 g4^3 Nf Y\[Psi]^3 \[Eta] + 
 199/9 g1^4 g4^2 \[Eta]^2 + 9 g1^2 g2^2 g4^2 \[Eta]^2 + 
 88/3 g1^2 g3^2 g4^2 \[Eta]^2 + 20/3 FD1^2 g1^2 g4^4 \[Eta]^2 + 
 20/3 FD2^2 g1^2 g4^4 \[Eta]^2 + 20/3 FD3^2 g1^2 g4^4 \[Eta]^2 + 
 20 FE1^2 g1^2 g4^4 \[Eta]^2 + 20 FE2^2 g1^2 g4^4 \[Eta]^2 + 
 20 FE3^2 g1^2 g4^4 \[Eta]^2 + 20 FH^2 g1^2 g4^4 \[Eta]^2 + 
 10 FL1^2 g1^2 g4^4 \[Eta]^2 + 10 FL2^2 g1^2 g4^4 \[Eta]^2 + 
 10 FL3^2 g1^2 g4^4 \[Eta]^2 + 10/3 FQ1^2 g1^2 g4^4 \[Eta]^2 + 
 10/3 FQ2^2 g1^2 g4^4 \[Eta]^2 + 10/3 FQ3^2 g1^2 g4^4 \[Eta]^2 + 
 80/3 FU1^2 g1^2 g4^4 \[Eta]^2 + 80/3 FU2^2 g1^2 g4^4 \[Eta]^2 + 
 80/3 FU3^2 g1^2 g4^4 \[Eta]^2 + 
 20 d2 d3 F\[Psi]L^2 g1^2 g4^4 Nf Y\[Psi]^2 \[Eta]^2 + 
 20 d2 d3 F\[Psi]R^2 g1^2 g4^4 Nf Y\[Psi]^2 \[Eta]^2 + 
 8 d2 d3 g1^4 g4^2 Nf Y\[Psi]^4 \[Eta]^2 - 
 8/9 FD1 g1^3 g4^3 \[Eta]^3 - 8/9 FD2 g1^3 g4^3 \[Eta]^3 - 
 8/9 FD3 g1^3 g4^3 \[Eta]^3 - 8 FE1 g1^3 g4^3 \[Eta]^3 - 
 8 FE2 g1^3 g4^3 \[Eta]^3 - 8 FE3 g1^3 g4^3 \[Eta]^3 + 
 4 FH g1^3 g4^3 \[Eta]^3 - 2 FL1 g1^3 g4^3 \[Eta]^3 - 
 2 FL2 g1^3 g4^3 \[Eta]^3 - 2 FL3 g1^3 g4^3 \[Eta]^3 + 
 2/9 FQ1 g1^3 g4^3 \[Eta]^3 + 2/9 FQ2 g1^3 g4^3 \[Eta]^3 + 
 2/9 FQ3 g1^3 g4^3 \[Eta]^3 + 64/9 FU1 g1^3 g4^3 \[Eta]^3 + 
 64/9 FU2 g1^3 g4^3 \[Eta]^3 + 64/9 FU3 g1^3 g4^3 \[Eta]^3 + 
 8 d2 d3 F\[Psi]L g1^3 g4^3 Nf Y\[Psi]^3 \[Eta]^3 + 
 8 d2 d3 F\[Psi]R g1^3 g4^3 Nf Y\[Psi]^3 \[Eta]^3 + 
 4 d2 d3 F\[Psi]L^2 g2^2 g4^4 Nf C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]R^2 g2^2 g4^4 Nf C2[\[Psi], g2] + 
 8 d2 d3 F\[Psi]L g1 g2^2 g4^3 Nf Y\[Psi] \[Eta] C2[\[Psi], g2] + 
 8 d2 d3 F\[Psi]R g1 g2^2 g4^3 Nf Y\[Psi] \[Eta] C2[\[Psi], g2] + 
 8 d2 d3 g1^2 g2^2 g4^2 Nf Y\[Psi]^2 \[Eta]^2 C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]L^2 g3^2 g4^4 Nf C2[\[Psi], g3] + 
 4 d2 d3 F\[Psi]R^2 g3^2 g4^4 Nf C2[\[Psi], g3] + 
 8 d2 d3 F\[Psi]L g1 g3^2 g4^3 Nf Y\[Psi] \[Eta] C2[\[Psi], g3] + 
 8 d2 d3 F\[Psi]R g1 g3^2 g4^3 Nf Y\[Psi] \[Eta] C2[\[Psi], g3] + 
 8 d2 d3 g1^2 g3^2 g4^2 Nf Y\[Psi]^2 \[Eta]^2 C2[\[Psi], g3] - 
 2 d2 d3 F\[Psi]L^2 g4^4 Nf^2 y conj[y] - 
 2 d2 d3 F\[Psi]R^2 g4^4 Nf^2 y conj[y] - 
 4 d2 d3 F\[Psi]L g1 g4^3 Nf^2 y Y\[Psi] \[Eta] conj[y] - 
 4 d2 d3 F\[Psi]R g1 g4^3 Nf^2 y Y\[Psi] \[Eta] conj[y] - 
 4 d2 d3 g1^2 g4^2 Nf^2 y Y\[Psi]^2 \[Eta]^2 conj[y] - 
 12 FD3^2 g4^4 yb conj[yb] - 12 FQ3^2 g4^4 yb conj[yb] + 
 8 FD3 g1 g4^3 yb \[Eta] conj[yb] - 
 4 FQ3 g1 g4^3 yb \[Eta] conj[yb] - 
 5/3 g1^2 g4^2 yb \[Eta]^2 conj[yb] - 12 FQ3^2 g4^4 yt conj[yt] - 
 12 FU3^2 g4^4 yt conj[yt] - 4 FQ3 g1 g4^3 yt \[Eta] conj[yt] - 
 16 FU3 g1 g4^3 yt \[Eta] conj[yt] - 
 17/3 g1^2 g4^2 yt \[Eta]^2 conj[yt];

 \[Beta]g1g4[0] = g1 g4 \[Eta];

 \[Beta]g1g4[1] = 
-(4/3) FD1 g1^2 g4^2 - 4/3 FD2 g1^2 g4^2 - 4/3 FD3 g1^2 g4^2 - 
 4/3 FE1 g1^2 g4^2 - 4/3 FE2 g1^2 g4^2 - 4/3 FE3 g1^2 g4^2 + 
 2/3 FH g1^2 g4^2 - 4/3 FL1 g1^2 g4^2 - 4/3 FL2 g1^2 g4^2 - 
 4/3 FL3 g1^2 g4^2 + 4/3 FQ1 g1^2 g4^2 + 4/3 FQ2 g1^2 g4^2 + 
 4/3 FQ3 g1^2 g4^2 + 8/3 FU1 g1^2 g4^2 + 8/3 FU2 g1^2 g4^2 + 
 8/3 FU3 g1^2 g4^2 + 4/3 d2 d3 F\[Psi]L g1^2 g4^2 Nf Y\[Psi] + 
 4/3 d2 d3 F\[Psi]R g1^2 g4^2 Nf Y\[Psi] + 41/3 g1^3 g4 \[Eta] + 
 4 FD1^2 g1 g4^3 \[Eta] + 4 FD2^2 g1 g4^3 \[Eta] + 
 4 FD3^2 g1 g4^3 \[Eta] + 4/3 FE1^2 g1 g4^3 \[Eta] + 
 4/3 FE2^2 g1 g4^3 \[Eta] + 4/3 FE3^2 g1 g4^3 \[Eta] + 
 4/3 FH^2 g1 g4^3 \[Eta] + 8/3 FL1^2 g1 g4^3 \[Eta] + 
 8/3 FL2^2 g1 g4^3 \[Eta] + 8/3 FL3^2 g1 g4^3 \[Eta] + 
 8 FQ1^2 g1 g4^3 \[Eta] + 8 FQ2^2 g1 g4^3 \[Eta] + 
 8 FQ3^2 g1 g4^3 \[Eta] + 4 FU1^2 g1 g4^3 \[Eta] + 
 4 FU2^2 g1 g4^3 \[Eta] + 4 FU3^2 g1 g4^3 \[Eta] + 
 4/3 F\[Nu]1^2 g1 g4^3 \[Eta] + 4/3 F\[Nu]2^2 g1 g4^3 \[Eta] + 
 4/3 F\[Nu]3^2 g1 g4^3 \[Eta] + 2/3 F\[Phi]^2 g1 g4^3 \[Eta] + 
 4/3 d2 d3 F\[Psi]L^2 g1 g4^3 Nf \[Eta] + 
 4/3 d2 d3 F\[Psi]R^2 g1 g4^3 Nf \[Eta] + 
 2/3 FS^2 g1 g4^3 Nf^2 \[Eta] + 
 8/3 d2 d3 g1^3 g4 Nf Y\[Psi]^2 \[Eta] - 4/3 FD1 g1^2 g4^2 \[Eta]^2 - 
 4/3 FD2 g1^2 g4^2 \[Eta]^2 - 4/3 FD3 g1^2 g4^2 \[Eta]^2 - 
 4/3 FE1 g1^2 g4^2 \[Eta]^2 - 4/3 FE2 g1^2 g4^2 \[Eta]^2 - 
 4/3 FE3 g1^2 g4^2 \[Eta]^2 + 2/3 FH g1^2 g4^2 \[Eta]^2 - 
 4/3 FL1 g1^2 g4^2 \[Eta]^2 - 4/3 FL2 g1^2 g4^2 \[Eta]^2 - 
 4/3 FL3 g1^2 g4^2 \[Eta]^2 + 4/3 FQ1 g1^2 g4^2 \[Eta]^2 + 
 4/3 FQ2 g1^2 g4^2 \[Eta]^2 + 4/3 FQ3 g1^2 g4^2 \[Eta]^2 + 
 8/3 FU1 g1^2 g4^2 \[Eta]^2 + 8/3 FU2 g1^2 g4^2 \[Eta]^2 + 
 8/3 FU3 g1^2 g4^2 \[Eta]^2 + 
 4/3 d2 d3 F\[Psi]L g1^2 g4^2 Nf Y\[Psi] \[Eta]^2 + 
 4/3 d2 d3 F\[Psi]R g1^2 g4^2 Nf Y\[Psi] \[Eta]^2;

 \[Beta]g1g4[2] = 
 -(4/9) FD1 g1^4 g4^2 - 4/9 FD2 g1^4 g4^2 - 4/9 FD3 g1^4 g4^2 - 
 4 FE1 g1^4 g4^2 - 4 FE2 g1^4 g4^2 - 4 FE3 g1^4 g4^2 + 
 2 FH g1^4 g4^2 - FL1 g1^4 g4^2 - FL2 g1^4 g4^2 - FL3 g1^4 g4^2 + 
 1/9 FQ1 g1^4 g4^2 + 1/9 FQ2 g1^4 g4^2 + 1/9 FQ3 g1^4 g4^2 + 
 32/9 FU1 g1^4 g4^2 + 32/9 FU2 g1^4 g4^2 + 32/9 FU3 g1^4 g4^2 + 
 6 FH g1^2 g2^2 g4^2 - 3 FL1 g1^2 g2^2 g4^2 - 3 FL2 g1^2 g2^2 g4^2 - 
 3 FL3 g1^2 g2^2 g4^2 + 3 FQ1 g1^2 g2^2 g4^2 + 3 FQ2 g1^2 g2^2 g4^2 + 
 3 FQ3 g1^2 g2^2 g4^2 - 16/3 FD1 g1^2 g3^2 g4^2 - 
 16/3 FD2 g1^2 g3^2 g4^2 - 16/3 FD3 g1^2 g3^2 g4^2 + 
 16/3 FQ1 g1^2 g3^2 g4^2 + 16/3 FQ2 g1^2 g3^2 g4^2 + 
 16/3 FQ3 g1^2 g3^2 g4^2 + 32/3 FU1 g1^2 g3^2 g4^2 + 
 32/3 FU2 g1^2 g3^2 g4^2 + 32/3 FU3 g1^2 g3^2 g4^2 - 
 4 FD1^3 g1^2 g4^4 - 4 FD2^3 g1^2 g4^4 - 4 FD3^3 g1^2 g4^4 - 
 4 FE1^3 g1^2 g4^4 - 4 FE2^3 g1^2 g4^4 - 4 FE3^3 g1^2 g4^4 + 
 8 FH^3 g1^2 g4^4 - 4 FL1^3 g1^2 g4^4 - 4 FL2^3 g1^2 g4^4 - 
 4 FL3^3 g1^2 g4^4 + 4 FQ1^3 g1^2 g4^4 + 4 FQ2^3 g1^2 g4^4 + 
 4 FQ3^3 g1^2 g4^4 + 8 FU1^3 g1^2 g4^4 + 8 FU2^3 g1^2 g4^4 + 
 8 FU3^3 g1^2 g4^4 + 4 d2 d3 F\[Psi]L^3 g1^2 g4^4 Nf Y\[Psi] + 
 4 d2 d3 F\[Psi]R^3 g1^2 g4^4 Nf Y\[Psi] + 
 4 d2 d3 F\[Psi]L g1^4 g4^2 Nf Y\[Psi]^3 + 
 4 d2 d3 F\[Psi]R g1^4 g4^2 Nf Y\[Psi]^3 + 199/9 g1^5 g4 \[Eta] + 
 9 g1^3 g2^2 g4 \[Eta] + 88/3 g1^3 g3^2 g4 \[Eta] + 
 16/3 FD1^2 g1^3 g4^3 \[Eta] + 16/3 FD2^2 g1^3 g4^3 \[Eta] + 
 16/3 FD3^2 g1^3 g4^3 \[Eta] + 16 FE1^2 g1^3 g4^3 \[Eta] + 
 16 FE2^2 g1^3 g4^3 \[Eta] + 16 FE3^2 g1^3 g4^3 \[Eta] + 
 16 FH^2 g1^3 g4^3 \[Eta] + 8 FL1^2 g1^3 g4^3 \[Eta] + 
 8 FL2^2 g1^3 g4^3 \[Eta] + 8 FL3^2 g1^3 g4^3 \[Eta] + 
 8/3 FQ1^2 g1^3 g4^3 \[Eta] + 8/3 FQ2^2 g1^3 g4^3 \[Eta] + 
 8/3 FQ3^2 g1^3 g4^3 \[Eta] + 64/3 FU1^2 g1^3 g4^3 \[Eta] + 
 64/3 FU2^2 g1^3 g4^3 \[Eta] + 64/3 FU3^2 g1^3 g4^3 \[Eta] + 
 12 FH^2 g1 g2^2 g4^3 \[Eta] + 6 FL1^2 g1 g2^2 g4^3 \[Eta] + 
 6 FL2^2 g1 g2^2 g4^3 \[Eta] + 6 FL3^2 g1 g2^2 g4^3 \[Eta] + 
 18 FQ1^2 g1 g2^2 g4^3 \[Eta] + 18 FQ2^2 g1 g2^2 g4^3 \[Eta] + 
 18 FQ3^2 g1 g2^2 g4^3 \[Eta] + 16 FD1^2 g1 g3^2 g4^3 \[Eta] + 
 16 FD2^2 g1 g3^2 g4^3 \[Eta] + 16 FD3^2 g1 g3^2 g4^3 \[Eta] + 
 32 FQ1^2 g1 g3^2 g4^3 \[Eta] + 32 FQ2^2 g1 g3^2 g4^3 \[Eta] + 
 32 FQ3^2 g1 g3^2 g4^3 \[Eta] + 16 FU1^2 g1 g3^2 g4^3 \[Eta] + 
 16 FU2^2 g1 g3^2 g4^3 \[Eta] + 16 FU3^2 g1 g3^2 g4^3 \[Eta] + 
 12 FD1^4 g1 g4^5 \[Eta] + 12 FD2^4 g1 g4^5 \[Eta] + 
 12 FD3^4 g1 g4^5 \[Eta] + 4 FE1^4 g1 g4^5 \[Eta] + 
 4 FE2^4 g1 g4^5 \[Eta] + 4 FE3^4 g1 g4^5 \[Eta] + 
 16 FH^4 g1 g4^5 \[Eta] + 8 FL1^4 g1 g4^5 \[Eta] + 
 8 FL2^4 g1 g4^5 \[Eta] + 8 FL3^4 g1 g4^5 \[Eta] + 
 24 FQ1^4 g1 g4^5 \[Eta] + 24 FQ2^4 g1 g4^5 \[Eta] + 
 24 FQ3^4 g1 g4^5 \[Eta] + 12 FU1^4 g1 g4^5 \[Eta] + 
 12 FU2^4 g1 g4^5 \[Eta] + 12 FU3^4 g1 g4^5 \[Eta] + 
 4 F\[Nu]1^4 g1 g4^5 \[Eta] + 4 F\[Nu]2^4 g1 g4^5 \[Eta] + 
 4 F\[Nu]3^4 g1 g4^5 \[Eta] + 8 F\[Phi]^4 g1 g4^5 \[Eta] + 
 4 d2 d3 F\[Psi]L^4 g1 g4^5 Nf \[Eta] + 
 4 d2 d3 F\[Psi]R^4 g1 g4^5 Nf \[Eta] + 8 FS^4 g1 g4^5 Nf^2 \[Eta] + 
 16 d2 d3 F\[Psi]L^2 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta] + 
 16 d2 d3 F\[Psi]R^2 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta] + 
 8 d2 d3 g1^5 g4 Nf Y\[Psi]^4 \[Eta] - 4/3 FD1 g1^4 g4^2 \[Eta]^2 - 
 4/3 FD2 g1^4 g4^2 \[Eta]^2 - 4/3 FD3 g1^4 g4^2 \[Eta]^2 - 
 12 FE1 g1^4 g4^2 \[Eta]^2 - 12 FE2 g1^4 g4^2 \[Eta]^2 - 
 12 FE3 g1^4 g4^2 \[Eta]^2 + 6 FH g1^4 g4^2 \[Eta]^2 - 
 3 FL1 g1^4 g4^2 \[Eta]^2 - 3 FL2 g1^4 g4^2 \[Eta]^2 - 
 3 FL3 g1^4 g4^2 \[Eta]^2 + 1/3 FQ1 g1^4 g4^2 \[Eta]^2 + 
 1/3 FQ2 g1^4 g4^2 \[Eta]^2 + 1/3 FQ3 g1^4 g4^2 \[Eta]^2 + 
 32/3 FU1 g1^4 g4^2 \[Eta]^2 + 32/3 FU2 g1^4 g4^2 \[Eta]^2 + 
 32/3 FU3 g1^4 g4^2 \[Eta]^2 + 6 FH g1^2 g2^2 g4^2 \[Eta]^2 - 
 3 FL1 g1^2 g2^2 g4^2 \[Eta]^2 - 3 FL2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 3 FL3 g1^2 g2^2 g4^2 \[Eta]^2 + 3 FQ1 g1^2 g2^2 g4^2 \[Eta]^2 + 
 3 FQ2 g1^2 g2^2 g4^2 \[Eta]^2 + 3 FQ3 g1^2 g2^2 g4^2 \[Eta]^2 - 
 16/3 FD1 g1^2 g3^2 g4^2 \[Eta]^2 - 
 16/3 FD2 g1^2 g3^2 g4^2 \[Eta]^2 - 
 16/3 FD3 g1^2 g3^2 g4^2 \[Eta]^2 + 
 16/3 FQ1 g1^2 g3^2 g4^2 \[Eta]^2 + 
 16/3 FQ2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 16/3 FQ3 g1^2 g3^2 g4^2 \[Eta]^2 + 
 32/3 FU1 g1^2 g3^2 g4^2 \[Eta]^2 + 
 32/3 FU2 g1^2 g3^2 g4^2 \[Eta]^2 + 
 32/3 FU3 g1^2 g3^2 g4^2 \[Eta]^2 - 12 FD1^3 g1^2 g4^4 \[Eta]^2 - 
 12 FD2^3 g1^2 g4^4 \[Eta]^2 - 12 FD3^3 g1^2 g4^4 \[Eta]^2 - 
 12 FE1^3 g1^2 g4^4 \[Eta]^2 - 12 FE2^3 g1^2 g4^4 \[Eta]^2 - 
 12 FE3^3 g1^2 g4^4 \[Eta]^2 + 24 FH^3 g1^2 g4^4 \[Eta]^2 - 
 12 FL1^3 g1^2 g4^4 \[Eta]^2 - 12 FL2^3 g1^2 g4^4 \[Eta]^2 - 
 12 FL3^3 g1^2 g4^4 \[Eta]^2 + 12 FQ1^3 g1^2 g4^4 \[Eta]^2 + 
 12 FQ2^3 g1^2 g4^4 \[Eta]^2 + 12 FQ3^3 g1^2 g4^4 \[Eta]^2 + 
 24 FU1^3 g1^2 g4^4 \[Eta]^2 + 24 FU2^3 g1^2 g4^4 \[Eta]^2 + 
 24 FU3^3 g1^2 g4^4 \[Eta]^2 + 
 12 d2 d3 F\[Psi]L^3 g1^2 g4^4 Nf Y\[Psi] \[Eta]^2 + 
 12 d2 d3 F\[Psi]R^3 g1^2 g4^4 Nf Y\[Psi] \[Eta]^2 + 
 12 d2 d3 F\[Psi]L g1^4 g4^2 Nf Y\[Psi]^3 \[Eta]^2 + 
 12 d2 d3 F\[Psi]R g1^4 g4^2 Nf Y\[Psi]^3 \[Eta]^2 + 
 8/3 FD1^2 g1^3 g4^3 \[Eta]^3 + 8/3 FD2^2 g1^3 g4^3 \[Eta]^3 + 
 8/3 FD3^2 g1^3 g4^3 \[Eta]^3 + 8 FE1^2 g1^3 g4^3 \[Eta]^3 + 
 8 FE2^2 g1^3 g4^3 \[Eta]^3 + 8 FE3^2 g1^3 g4^3 \[Eta]^3 + 
 8 FH^2 g1^3 g4^3 \[Eta]^3 + 4 FL1^2 g1^3 g4^3 \[Eta]^3 + 
 4 FL2^2 g1^3 g4^3 \[Eta]^3 + 4 FL3^2 g1^3 g4^3 \[Eta]^3 + 
 4/3 FQ1^2 g1^3 g4^3 \[Eta]^3 + 4/3 FQ2^2 g1^3 g4^3 \[Eta]^3 + 
 4/3 FQ3^2 g1^3 g4^3 \[Eta]^3 + 32/3 FU1^2 g1^3 g4^3 \[Eta]^3 + 
 32/3 FU2^2 g1^3 g4^3 \[Eta]^3 + 32/3 FU3^2 g1^3 g4^3 \[Eta]^3 + 
 8 d2 d3 F\[Psi]L^2 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta]^3 + 
 8 d2 d3 F\[Psi]R^2 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta]^3 + 
 4 d2 d3 F\[Psi]L g1^2 g2^2 g4^2 Nf Y\[Psi] C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]R g1^2 g2^2 g4^2 Nf Y\[Psi] C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]L^2 g1 g2^2 g4^3 Nf \[Eta] C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]R^2 g1 g2^2 g4^3 Nf \[Eta] C2[\[Psi], g2] + 
 8 d2 d3 g1^3 g2^2 g4 Nf Y\[Psi]^2 \[Eta] C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]L g1^2 g2^2 g4^2 Nf Y\[Psi] \[Eta]^2 C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]R g1^2 g2^2 g4^2 Nf Y\[Psi] \[Eta]^2 C2[\[Psi], g2] + 
 4 d2 d3 F\[Psi]L g1^2 g3^2 g4^2 Nf Y\[Psi] C2[\[Psi], g3] + 
 4 d2 d3 F\[Psi]R g1^2 g3^2 g4^2 Nf Y\[Psi] C2[\[Psi], g3] + 
 4 d2 d3 F\[Psi]L^2 g1 g3^2 g4^3 Nf \[Eta] C2[\[Psi], g3] + 
 4 d2 d3 F\[Psi]R^2 g1 g3^2 g4^3 Nf \[Eta] C2[\[Psi], g3] + 
 8 d2 d3 g1^3 g3^2 g4 Nf Y\[Psi]^2 \[Eta] C2[\[Psi], g3] + 
 4 d2 d3 F\[Psi]L g1^2 g3^2 g4^2 Nf Y\[Psi] \[Eta]^2 C2[\[Psi], g3] + 
 4 d2 d3 F\[Psi]R g1^2 g3^2 g4^2 Nf Y\[Psi] \[Eta]^2 C2[\[Psi], g3] - 
 2 d2 d3 F\[Psi]L g1^2 g4^2 Nf^2 y Y\[Psi] conj[y] - 
 2 d2 d3 F\[Psi]R g1^2 g4^2 Nf^2 y Y\[Psi] conj[y] - 
 2 d2 d3 F\[Psi]L^2 g1 g4^3 Nf^2 y \[Eta] conj[y] - 
 2 d2 d3 F\[Psi]R^2 g1 g4^3 Nf^2 y \[Eta] conj[y] - 
 4 d2 d3 g1^3 g4 Nf^2 y Y\[Psi]^2 \[Eta] conj[y] - 
 2 d2 d3 F\[Psi]L g1^2 g4^2 Nf^2 y Y\[Psi] \[Eta]^2 conj[y] - 
 2 d2 d3 F\[Psi]R g1^2 g4^2 Nf^2 y Y\[Psi] \[Eta]^2 conj[y] + 
 4 FD3 g1^2 g4^2 yb conj[yb] - 2 FQ3 g1^2 g4^2 yb conj[yb] - 
 5/3 g1^3 g4 yb \[Eta] conj[yb] - 
 12 FD3^2 g1 g4^3 yb \[Eta] conj[yb] - 
 12 FQ3^2 g1 g4^3 yb \[Eta] conj[yb] + 
 4 FD3 g1^2 g4^2 yb \[Eta]^2 conj[yb] - 
 2 FQ3 g1^2 g4^2 yb \[Eta]^2 conj[yb] - 2 FQ3 g1^2 g4^2 yt conj[yt] - 
 8 FU3 g1^2 g4^2 yt conj[yt] - 17/3 g1^3 g4 yt \[Eta] conj[yt] - 
 12 FQ3^2 g1 g4^3 yt \[Eta] conj[yt] - 
 12 FU3^2 g1 g4^3 yt \[Eta] conj[yt] - 
 2 FQ3 g1^2 g4^2 yt \[Eta]^2 conj[yt] - 
 8 FU3 g1^2 g4^2 yt \[Eta]^2 conj[yt];

 (* Yukawas *)

 \[Beta]yt[0] = yt;

 \[Beta]yt[1] = 
 -((17 g1^2 yt)/12) - (9 g2^2 yt)/4 - 8 g3^2 yt - 3 FQ3^2 g4^2 yt - 
 3 FU3^2 g4^2 yt - FQ3 g1 g4 yt \[Eta] - 4 FU3 g1 g4 yt \[Eta] + 
 3/2 yb yt conj[yb] + 9/2 yt^2 conj[yt];

\[Beta]yt[2] = 
 (1187 g1^4 yt)/216 - 3/4 g1^2 g2^2 yt - (23 g2^4 yt)/4 + 
 19/9 g1^2 g3^2 yt + 9 g2^2 g3^2 yt - 108 g3^4 yt + 
 FD1 FH g1^2 g4^2 yt + FD2 FH g1^2 g4^2 yt + FD3 FH g1^2 g4^2 yt + 
 FE1 FH g1^2 g4^2 yt + FE2 FH g1^2 g4^2 yt + FE3 FH g1^2 g4^2 yt - 
 35/12 FH^2 g1^2 g4^2 yt + FH FL1 g1^2 g4^2 yt + FH FL2 g1^2 g4^2 yt +
  FH FL3 g1^2 g4^2 yt - FH FQ1 g1^2 g4^2 yt - FH FQ2 g1^2 g4^2 yt - 
 5/9 FD1 FQ3 g1^2 g4^2 yt - 5/9 FD2 FQ3 g1^2 g4^2 yt - 
 5/9 FD3 FQ3 g1^2 g4^2 yt - 5/9 FE1 FQ3 g1^2 g4^2 yt - 
 5/9 FE2 FQ3 g1^2 g4^2 yt - 5/9 FE3 FQ3 g1^2 g4^2 yt - 
 7/18 FH FQ3 g1^2 g4^2 yt - 5/9 FL1 FQ3 g1^2 g4^2 yt - 
 5/9 FL2 FQ3 g1^2 g4^2 yt - 5/9 FL3 FQ3 g1^2 g4^2 yt + 
 5/9 FQ1 FQ3 g1^2 g4^2 yt + 5/9 FQ2 FQ3 g1^2 g4^2 yt + 
 71/36 FQ3^2 g1^2 g4^2 yt - 2 FH FU1 g1^2 g4^2 yt + 
 10/9 FQ3 FU1 g1^2 g4^2 yt - 2 FH FU2 g1^2 g4^2 yt + 
 10/9 FQ3 FU2 g1^2 g4^2 yt - 20/9 FD1 FU3 g1^2 g4^2 yt - 
 20/9 FD2 FU3 g1^2 g4^2 yt - 20/9 FD3 FU3 g1^2 g4^2 yt - 
 20/9 FE1 FU3 g1^2 g4^2 yt - 20/9 FE2 FU3 g1^2 g4^2 yt - 
 20/9 FE3 FU3 g1^2 g4^2 yt + 4/9 FH FU3 g1^2 g4^2 yt - 
 20/9 FL1 FU3 g1^2 g4^2 yt - 20/9 FL2 FU3 g1^2 g4^2 yt - 
 20/9 FL3 FU3 g1^2 g4^2 yt + 20/9 FQ1 FU3 g1^2 g4^2 yt + 
 20/9 FQ2 FU3 g1^2 g4^2 yt + 10/3 FQ3 FU3 g1^2 g4^2 yt + 
 40/9 FU1 FU3 g1^2 g4^2 yt + 40/9 FU2 FU3 g1^2 g4^2 yt + 
 83/18 FU3^2 g1^2 g4^2 yt - 45/4 FH^2 g2^2 g4^2 yt + 
 9/4 FQ3^2 g2^2 g4^2 yt + 9/2 FU3^2 g2^2 g4^2 yt + 
 16 FH^2 g3^2 g4^2 yt - 4 FQ3^2 g3^2 g4^2 yt - 4 FU3^2 g3^2 g4^2 yt - 
 3 FD1^2 FH^2 g4^4 yt - 3 FD2^2 FH^2 g4^4 yt - 3 FD3^2 FH^2 g4^4 yt - 
 FE1^2 FH^2 g4^4 yt - FE2^2 FH^2 g4^4 yt - FE3^2 FH^2 g4^4 yt - 
 23/2 FH^4 g4^4 yt - 2 FH^2 FL1^2 g4^4 yt - 2 FH^2 FL2^2 g4^4 yt - 
 2 FH^2 FL3^2 g4^4 yt - 6 FH^2 FQ1^2 g4^4 yt - 6 FH^2 FQ2^2 g4^4 yt + 
 5 FD1^2 FQ3^2 g4^4 yt + 5 FD2^2 FQ3^2 g4^4 yt + 
 5 FD3^2 FQ3^2 g4^4 yt + 5/3 FE1^2 FQ3^2 g4^4 yt + 
 5/3 FE2^2 FQ3^2 g4^4 yt + 5/3 FE3^2 FQ3^2 g4^4 yt + 
 11/3 FH^2 FQ3^2 g4^4 yt + 10/3 FL1^2 FQ3^2 g4^4 yt + 
 10/3 FL2^2 FQ3^2 g4^4 yt + 10/3 FL3^2 FQ3^2 g4^4 yt + 
 10 FQ1^2 FQ3^2 g4^4 yt + 10 FQ2^2 FQ3^2 g4^4 yt + 
 17/2 FQ3^4 g4^4 yt - 3 FH^2 FU1^2 g4^4 yt + 5 FQ3^2 FU1^2 g4^4 yt - 
 3 FH^2 FU2^2 g4^4 yt + 5 FQ3^2 FU2^2 g4^4 yt + 
 5 FD1^2 FU3^2 g4^4 yt + 5 FD2^2 FU3^2 g4^4 yt + 
 5 FD3^2 FU3^2 g4^4 yt + 5/3 FE1^2 FU3^2 g4^4 yt + 
 5/3 FE2^2 FU3^2 g4^4 yt + 5/3 FE3^2 FU3^2 g4^4 yt + 
 20/3 FH^2 FU3^2 g4^4 yt + 10/3 FL1^2 FU3^2 g4^4 yt + 
 10/3 FL2^2 FU3^2 g4^4 yt + 10/3 FL3^2 FU3^2 g4^4 yt + 
 10 FQ1^2 FU3^2 g4^4 yt + 10 FQ2^2 FU3^2 g4^4 yt + 
 15 FQ3^2 FU3^2 g4^4 yt + 5 FU1^2 FU3^2 g4^4 yt + 
 5 FU2^2 FU3^2 g4^4 yt + 7/2 FU3^4 g4^4 yt - FH^2 F\[Nu]1^2 g4^4 yt + 
 5/3 FQ3^2 F\[Nu]1^2 g4^4 yt + 5/3 FU3^2 F\[Nu]1^2 g4^4 yt - 
 FH^2 F\[Nu]2^2 g4^4 yt + 5/3 FQ3^2 F\[Nu]2^2 g4^4 yt + 
 5/3 FU3^2 F\[Nu]2^2 g4^4 yt - FH^2 F\[Nu]3^2 g4^4 yt + 
 5/3 FQ3^2 F\[Nu]3^2 g4^4 yt + 5/3 FU3^2 F\[Nu]3^2 g4^4 yt - 
 1/2 FH^2 F\[Phi]^2 g4^4 yt + 11/6 FQ3^2 F\[Phi]^2 g4^4 yt + 
 11/6 FU3^2 F\[Phi]^2 g4^4 yt - d2 d3 FH^2 F\[Psi]L^2 g4^4 Nf yt + 
 5/3 d2 d3 FQ3^2 F\[Psi]L^2 g4^4 Nf yt + 
 5/3 d2 d3 FU3^2 F\[Psi]L^2 g4^4 Nf yt - 
 d2 d3 FH^2 F\[Psi]R^2 g4^4 Nf yt + 
 5/3 d2 d3 FQ3^2 F\[Psi]R^2 g4^4 Nf yt + 
 5/3 d2 d3 FU3^2 F\[Psi]R^2 g4^4 Nf yt - 1/2 FH^2 FS^2 g4^4 Nf^2 yt + 
 11/6 FQ3^2 FS^2 g4^4 Nf^2 yt + 11/6 FS^2 FU3^2 g4^4 Nf^2 yt - 
 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf yt Y\[Psi] + 
 5/9 d2 d3 FQ3 F\[Psi]L g1^2 g4^2 Nf yt Y\[Psi] + 
 20/9 d2 d3 FU3 F\[Psi]L g1^2 g4^2 Nf yt Y\[Psi] - 
 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf yt Y\[Psi] + 
 5/9 d2 d3 FQ3 F\[Psi]R g1^2 g4^2 Nf yt Y\[Psi] + 
 20/9 d2 d3 FU3 F\[Psi]R g1^2 g4^2 Nf yt Y\[Psi] + 
 29/27 d2 d3 g1^4 Nf yt Y\[Psi]^2 + 1/2 Nf^2 yt \[Delta]^2 + (
 yt \[Delta]Tilde^2)/2 - 29/27 FD1 g1^3 g4 yt \[Eta] - 
 29/27 FD2 g1^3 g4 yt \[Eta] - 29/27 FD3 g1^3 g4 yt \[Eta] - 
 29/27 FE1 g1^3 g4 yt \[Eta] - 29/27 FE2 g1^3 g4 yt \[Eta] - 
 29/27 FE3 g1^3 g4 yt \[Eta] - 302/27 FH g1^3 g4 yt \[Eta] - 
 29/27 FL1 g1^3 g4 yt \[Eta] - 29/27 FL2 g1^3 g4 yt \[Eta] - 
 29/27 FL3 g1^3 g4 yt \[Eta] + 29/27 FQ1 g1^3 g4 yt \[Eta] + 
 29/27 FQ2 g1^3 g4 yt \[Eta] + 200/27 FQ3 g1^3 g4 yt \[Eta] + 
 58/27 FU1 g1^3 g4 yt \[Eta] + 58/27 FU2 g1^3 g4 yt \[Eta] + 
 697/27 FU3 g1^3 g4 yt \[Eta] - 45/4 FH g1 g2^2 g4 yt \[Eta] + 
 3/4 FQ3 g1 g2^2 g4 yt \[Eta] + 6 FU3 g1 g2^2 g4 yt \[Eta] + 
 16 FH g1 g3^2 g4 yt \[Eta] - 4/3 FQ3 g1 g3^2 g4 yt \[Eta] - 
 16/3 FU3 g1 g3^2 g4 yt \[Eta] - 3 FD1^2 FH g1 g4^3 yt \[Eta] - 
 3 FD2^2 FH g1 g4^3 yt \[Eta] - 3 FD3^2 FH g1 g4^3 yt \[Eta] - 
 FE1^2 FH g1 g4^3 yt \[Eta] - FE2^2 FH g1 g4^3 yt \[Eta] - 
 FE3^2 FH g1 g4^3 yt \[Eta] + 2 FD1 FH^2 g1 g4^3 yt \[Eta] + 
 2 FD2 FH^2 g1 g4^3 yt \[Eta] + 2 FD3 FH^2 g1 g4^3 yt \[Eta] + 
 2 FE1 FH^2 g1 g4^3 yt \[Eta] + 2 FE2 FH^2 g1 g4^3 yt \[Eta] + 
 2 FE3 FH^2 g1 g4^3 yt \[Eta] - 23 FH^3 g1 g4^3 yt \[Eta] + 
 2 FH^2 FL1 g1 g4^3 yt \[Eta] - 2 FH FL1^2 g1 g4^3 yt \[Eta] + 
 2 FH^2 FL2 g1 g4^3 yt \[Eta] - 2 FH FL2^2 g1 g4^3 yt \[Eta] + 
 2 FH^2 FL3 g1 g4^3 yt \[Eta] - 2 FH FL3^2 g1 g4^3 yt \[Eta] - 
 2 FH^2 FQ1 g1 g4^3 yt \[Eta] - 6 FH FQ1^2 g1 g4^3 yt \[Eta] - 
 2 FH^2 FQ2 g1 g4^3 yt \[Eta] - 6 FH FQ2^2 g1 g4^3 yt \[Eta] + 
 5/3 FD1^2 FQ3 g1 g4^3 yt \[Eta] + 5/3 FD2^2 FQ3 g1 g4^3 yt \[Eta] + 
 5/3 FD3^2 FQ3 g1 g4^3 yt \[Eta] + 5/9 FE1^2 FQ3 g1 g4^3 yt \[Eta] + 
 5/9 FE2^2 FQ3 g1 g4^3 yt \[Eta] + 5/9 FE3^2 FQ3 g1 g4^3 yt \[Eta] + 
 11/9 FH^2 FQ3 g1 g4^3 yt \[Eta] + 10/9 FL1^2 FQ3 g1 g4^3 yt \[Eta] + 
 10/9 FL2^2 FQ3 g1 g4^3 yt \[Eta] + 
 10/9 FL3^2 FQ3 g1 g4^3 yt \[Eta] + 
 10/3 FQ1^2 FQ3 g1 g4^3 yt \[Eta] + 
 10/3 FQ2^2 FQ3 g1 g4^3 yt \[Eta] - 
 10/3 FD1 FQ3^2 g1 g4^3 yt \[Eta] - 
 10/3 FD2 FQ3^2 g1 g4^3 yt \[Eta] - 
 10/3 FD3 FQ3^2 g1 g4^3 yt \[Eta] - 
 10/3 FE1 FQ3^2 g1 g4^3 yt \[Eta] - 
 10/3 FE2 FQ3^2 g1 g4^3 yt \[Eta] - 
 10/3 FE3 FQ3^2 g1 g4^3 yt \[Eta] + 11/3 FH FQ3^2 g1 g4^3 yt \[Eta] - 
 10/3 FL1 FQ3^2 g1 g4^3 yt \[Eta] - 
 10/3 FL2 FQ3^2 g1 g4^3 yt \[Eta] - 
 10/3 FL3 FQ3^2 g1 g4^3 yt \[Eta] + 
 10/3 FQ1 FQ3^2 g1 g4^3 yt \[Eta] + 
 10/3 FQ2 FQ3^2 g1 g4^3 yt \[Eta] + 17/3 FQ3^3 g1 g4^3 yt \[Eta] - 
 4 FH^2 FU1 g1 g4^3 yt \[Eta] + 20/3 FQ3^2 FU1 g1 g4^3 yt \[Eta] - 
 3 FH FU1^2 g1 g4^3 yt \[Eta] + 5/3 FQ3 FU1^2 g1 g4^3 yt \[Eta] - 
 4 FH^2 FU2 g1 g4^3 yt \[Eta] + 20/3 FQ3^2 FU2 g1 g4^3 yt \[Eta] - 
 3 FH FU2^2 g1 g4^3 yt \[Eta] + 5/3 FQ3 FU2^2 g1 g4^3 yt \[Eta] + 
 20/3 FD1^2 FU3 g1 g4^3 yt \[Eta] + 
 20/3 FD2^2 FU3 g1 g4^3 yt \[Eta] + 
 20/3 FD3^2 FU3 g1 g4^3 yt \[Eta] + 
 20/9 FE1^2 FU3 g1 g4^3 yt \[Eta] + 
 20/9 FE2^2 FU3 g1 g4^3 yt \[Eta] + 
 20/9 FE3^2 FU3 g1 g4^3 yt \[Eta] + 80/9 FH^2 FU3 g1 g4^3 yt \[Eta] + 
 40/9 FL1^2 FU3 g1 g4^3 yt \[Eta] + 
 40/9 FL2^2 FU3 g1 g4^3 yt \[Eta] + 
 40/9 FL3^2 FU3 g1 g4^3 yt \[Eta] + 
 40/3 FQ1^2 FU3 g1 g4^3 yt \[Eta] + 
 40/3 FQ2^2 FU3 g1 g4^3 yt \[Eta] + 20 FQ3^2 FU3 g1 g4^3 yt \[Eta] + 
 20/3 FU1^2 FU3 g1 g4^3 yt \[Eta] + 
 20/3 FU2^2 FU3 g1 g4^3 yt \[Eta] - 
 10/3 FD1 FU3^2 g1 g4^3 yt \[Eta] - 
 10/3 FD2 FU3^2 g1 g4^3 yt \[Eta] - 
 10/3 FD3 FU3^2 g1 g4^3 yt \[Eta] - 
 10/3 FE1 FU3^2 g1 g4^3 yt \[Eta] - 
 10/3 FE2 FU3^2 g1 g4^3 yt \[Eta] - 
 10/3 FE3 FU3^2 g1 g4^3 yt \[Eta] + 20/3 FH FU3^2 g1 g4^3 yt \[Eta] - 
 10/3 FL1 FU3^2 g1 g4^3 yt \[Eta] - 
 10/3 FL2 FU3^2 g1 g4^3 yt \[Eta] - 
 10/3 FL3 FU3^2 g1 g4^3 yt \[Eta] + 
 10/3 FQ1 FU3^2 g1 g4^3 yt \[Eta] + 
 10/3 FQ2 FU3^2 g1 g4^3 yt \[Eta] + 5 FQ3 FU3^2 g1 g4^3 yt \[Eta] + 
 20/3 FU1 FU3^2 g1 g4^3 yt \[Eta] + 
 20/3 FU2 FU3^2 g1 g4^3 yt \[Eta] + 28/3 FU3^3 g1 g4^3 yt \[Eta] - 
 FH F\[Nu]1^2 g1 g4^3 yt \[Eta] + 
 5/9 FQ3 F\[Nu]1^2 g1 g4^3 yt \[Eta] + 
 20/9 FU3 F\[Nu]1^2 g1 g4^3 yt \[Eta] - 
 FH F\[Nu]2^2 g1 g4^3 yt \[Eta] + 
 5/9 FQ3 F\[Nu]2^2 g1 g4^3 yt \[Eta] + 
 20/9 FU3 F\[Nu]2^2 g1 g4^3 yt \[Eta] - 
 FH F\[Nu]3^2 g1 g4^3 yt \[Eta] + 
 5/9 FQ3 F\[Nu]3^2 g1 g4^3 yt \[Eta] + 
 20/9 FU3 F\[Nu]3^2 g1 g4^3 yt \[Eta] - 
 1/2 FH F\[Phi]^2 g1 g4^3 yt \[Eta] + 
 11/18 FQ3 F\[Phi]^2 g1 g4^3 yt \[Eta] + 
 22/9 FU3 F\[Phi]^2 g1 g4^3 yt \[Eta] - 
 d2 d3 FH F\[Psi]L^2 g1 g4^3 Nf yt \[Eta] + 
 5/9 d2 d3 FQ3 F\[Psi]L^2 g1 g4^3 Nf yt \[Eta] + 
 20/9 d2 d3 FU3 F\[Psi]L^2 g1 g4^3 Nf yt \[Eta] - 
 d2 d3 FH F\[Psi]R^2 g1 g4^3 Nf yt \[Eta] + 
 5/9 d2 d3 FQ3 F\[Psi]R^2 g1 g4^3 Nf yt \[Eta] + 
 20/9 d2 d3 FU3 F\[Psi]R^2 g1 g4^3 Nf yt \[Eta] - 
 1/2 FH FS^2 g1 g4^3 Nf^2 yt \[Eta] + 
 11/18 FQ3 FS^2 g1 g4^3 Nf^2 yt \[Eta] + 
 22/9 FS^2 FU3 g1 g4^3 Nf^2 yt \[Eta] + 
 29/27 d2 d3 F\[Psi]L g1^3 g4 Nf yt Y\[Psi] \[Eta] + 
 29/27 d2 d3 F\[Psi]R g1^3 g4 Nf yt Y\[Psi] \[Eta] - 
 2 d2 d3 FH^2 F\[Psi]L g1 g4^3 Nf yt Y\[Psi] \[Eta] + 
 10/3 d2 d3 FQ3^2 F\[Psi]L g1 g4^3 Nf yt Y\[Psi] \[Eta] + 
 10/3 d2 d3 FU3^2 F\[Psi]L g1 g4^3 Nf yt Y\[Psi] \[Eta] - 
 2 d2 d3 FH^2 F\[Psi]R g1 g4^3 Nf yt Y\[Psi] \[Eta] + 
 10/3 d2 d3 FQ3^2 F\[Psi]R g1 g4^3 Nf yt Y\[Psi] \[Eta] + 
 10/3 d2 d3 FU3^2 F\[Psi]R g1 g4^3 Nf yt Y\[Psi] \[Eta] - 
 2 d2 d3 FH g1^3 g4 Nf yt Y\[Psi]^2 \[Eta] + 
 10/9 d2 d3 FQ3 g1^3 g4 Nf yt Y\[Psi]^2 \[Eta] + 
 40/9 d2 d3 FU3 g1^3 g4 Nf yt Y\[Psi]^2 \[Eta] + 
 29/18 FD1^2 g1^2 g4^2 yt \[Eta]^2 + 
 29/18 FD2^2 g1^2 g4^2 yt \[Eta]^2 + 
 29/18 FD3^2 g1^2 g4^2 yt \[Eta]^2 + 
 29/54 FE1^2 g1^2 g4^2 yt \[Eta]^2 + 
 29/54 FE2^2 g1^2 g4^2 yt \[Eta]^2 + 
 29/54 FE3^2 g1^2 g4^2 yt \[Eta]^2 + FD1 FH g1^2 g4^2 yt \[Eta]^2 + 
 FD2 FH g1^2 g4^2 yt \[Eta]^2 + FD3 FH g1^2 g4^2 yt \[Eta]^2 + 
 FE1 FH g1^2 g4^2 yt \[Eta]^2 + FE2 FH g1^2 g4^2 yt \[Eta]^2 + 
 FE3 FH g1^2 g4^2 yt \[Eta]^2 - 2135/108 FH^2 g1^2 g4^2 yt \[Eta]^2 + 
 FH FL1 g1^2 g4^2 yt \[Eta]^2 + 29/27 FL1^2 g1^2 g4^2 yt \[Eta]^2 + 
 FH FL2 g1^2 g4^2 yt \[Eta]^2 + 29/27 FL2^2 g1^2 g4^2 yt \[Eta]^2 + 
 FH FL3 g1^2 g4^2 yt \[Eta]^2 + 29/27 FL3^2 g1^2 g4^2 yt \[Eta]^2 - 
 FH FQ1 g1^2 g4^2 yt \[Eta]^2 + 29/9 FQ1^2 g1^2 g4^2 yt \[Eta]^2 - 
 FH FQ2 g1^2 g4^2 yt \[Eta]^2 + 29/9 FQ2^2 g1^2 g4^2 yt \[Eta]^2 - 
 5/9 FD1 FQ3 g1^2 g4^2 yt \[Eta]^2 - 
 5/9 FD2 FQ3 g1^2 g4^2 yt \[Eta]^2 - 
 5/9 FD3 FQ3 g1^2 g4^2 yt \[Eta]^2 - 
 5/9 FE1 FQ3 g1^2 g4^2 yt \[Eta]^2 - 
 5/9 FE2 FQ3 g1^2 g4^2 yt \[Eta]^2 - 
 5/9 FE3 FQ3 g1^2 g4^2 yt \[Eta]^2 + 
 29/18 FH FQ3 g1^2 g4^2 yt \[Eta]^2 - 
 5/9 FL1 FQ3 g1^2 g4^2 yt \[Eta]^2 - 
 5/9 FL2 FQ3 g1^2 g4^2 yt \[Eta]^2 - 
 5/9 FL3 FQ3 g1^2 g4^2 yt \[Eta]^2 + 
 5/9 FQ1 FQ3 g1^2 g4^2 yt \[Eta]^2 + 
 5/9 FQ2 FQ3 g1^2 g4^2 yt \[Eta]^2 + 
 763/36 FQ3^2 g1^2 g4^2 yt \[Eta]^2 - 
 2 FH FU1 g1^2 g4^2 yt \[Eta]^2 + 
 10/9 FQ3 FU1 g1^2 g4^2 yt \[Eta]^2 + 
 29/18 FU1^2 g1^2 g4^2 yt \[Eta]^2 - 2 FH FU2 g1^2 g4^2 yt \[Eta]^2 + 
 10/9 FQ3 FU2 g1^2 g4^2 yt \[Eta]^2 + 
 29/18 FU2^2 g1^2 g4^2 yt \[Eta]^2 - 
 20/9 FD1 FU3 g1^2 g4^2 yt \[Eta]^2 - 
 20/9 FD2 FU3 g1^2 g4^2 yt \[Eta]^2 - 
 20/9 FD3 FU3 g1^2 g4^2 yt \[Eta]^2 - 
 20/9 FE1 FU3 g1^2 g4^2 yt \[Eta]^2 - 
 20/9 FE2 FU3 g1^2 g4^2 yt \[Eta]^2 - 
 20/9 FE3 FU3 g1^2 g4^2 yt \[Eta]^2 + 
 76/9 FH FU3 g1^2 g4^2 yt \[Eta]^2 - 
 20/9 FL1 FU3 g1^2 g4^2 yt \[Eta]^2 - 
 20/9 FL2 FU3 g1^2 g4^2 yt \[Eta]^2 - 
 20/9 FL3 FU3 g1^2 g4^2 yt \[Eta]^2 + 
 20/9 FQ1 FU3 g1^2 g4^2 yt \[Eta]^2 + 
 20/9 FQ2 FU3 g1^2 g4^2 yt \[Eta]^2 + 
 10/3 FQ3 FU3 g1^2 g4^2 yt \[Eta]^2 + 
 40/9 FU1 FU3 g1^2 g4^2 yt \[Eta]^2 + 
 40/9 FU2 FU3 g1^2 g4^2 yt \[Eta]^2 + 
 755/36 FU3^2 g1^2 g4^2 yt \[Eta]^2 + 
 29/54 F\[Nu]1^2 g1^2 g4^2 yt \[Eta]^2 + 
 29/54 F\[Nu]2^2 g1^2 g4^2 yt \[Eta]^2 + 
 29/54 F\[Nu]3^2 g1^2 g4^2 yt \[Eta]^2 + 
 20/27 F\[Phi]^2 g1^2 g4^2 yt \[Eta]^2 + 
 29/54 d2 d3 F\[Psi]L^2 g1^2 g4^2 Nf yt \[Eta]^2 + 
 29/54 d2 d3 F\[Psi]R^2 g1^2 g4^2 Nf yt \[Eta]^2 + 
 20/27 FS^2 g1^2 g4^2 Nf^2 yt \[Eta]^2 - 
 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf yt Y\[Psi] \[Eta]^2 + 
 5/9 d2 d3 FQ3 F\[Psi]L g1^2 g4^2 Nf yt Y\[Psi] \[Eta]^2 + 
 20/9 d2 d3 FU3 F\[Psi]L g1^2 g4^2 Nf yt Y\[Psi] \[Eta]^2 - 
 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf yt Y\[Psi] \[Eta]^2 + 
 5/9 d2 d3 FQ3 F\[Psi]R g1^2 g4^2 Nf yt Y\[Psi] \[Eta]^2 + 
 20/9 d2 d3 FU3 F\[Psi]R g1^2 g4^2 Nf yt Y\[Psi] \[Eta]^2 - 
 2 d2 d3 FH^2 g1^2 g4^2 Nf yt Y\[Psi]^2 \[Eta]^2 + 
 10/3 d2 d3 FQ3^2 g1^2 g4^2 Nf yt Y\[Psi]^2 \[Eta]^2 + 
 10/3 d2 d3 FU3^2 g1^2 g4^2 Nf yt Y\[Psi]^2 \[Eta]^2 + 
 6 yt \[Lambda]^2 + 7/48 g1^2 yb yt conj[yb] + 
 99/16 g2^2 yb yt conj[yb] + 4 g3^2 yb yt conj[yb] + 
 9/4 FD3^2 g4^2 yb yt conj[yb] + 21/2 FH^2 g4^2 yb yt conj[yb] - 
 9/4 FQ3^2 g4^2 yb yt conj[yb] + 6 FD3 FU3 g4^2 yb yt conj[yb] - 
 3 FU3^2 g4^2 yb yt conj[yb] + 5/2 FD3 g1 g4 yb yt \[Eta] conj[yb] + 
 21/2 FH g1 g4 yb yt \[Eta] conj[yb] - 
 3/4 FQ3 g1 g4 yb yt \[Eta] conj[yb] - 
 6 FU3 g1 g4 yb yt \[Eta] conj[yb] - 1/4 yb^2 yt conj[yb]^2 + 
 131/16 g1^2 yt^2 conj[yt] + 225/16 g2^2 yt^2 conj[yt] + 
 36 g3^2 yt^2 conj[yt] + 27/2 FH^2 g4^2 yt^2 conj[yt] + 
 69/4 FQ3^2 g4^2 yt^2 conj[yt] + 39/4 FU3^2 g4^2 yt^2 conj[yt] + 
 27/2 FH g1 g4 yt^2 \[Eta] conj[yt] + 
 23/4 FQ3 g1 g4 yt^2 \[Eta] conj[yt] + 
 13 FU3 g1 g4 yt^2 \[Eta] conj[yt] - 12 yt^2 \[Lambda] conj[yt] - 
 11/4 yb yt^2 conj[yb] conj[yt] - 12 yt^3 conj[yt]^2 + 
 d3 g2^4 Nf yt T2[\[Psi], g2] + 80/9 d2 g3^4 Nf yt T2[\[Psi], g3];


\[Beta]yb[0] = yb;

\[Beta]yb[1] = 
-((5 g1^2 yb)/12) - (9 g2^2 yb)/4 - 8 g3^2 yb - 3 FD3^2 g4^2 yb - 
 3 FQ3^2 g4^2 yb + 2 FD3 g1 g4 yb \[Eta] - FQ3 g1 g4 yb \[Eta] + 
 9/2 yb^2 conj[yb] + 3/2 yb yt conj[yt];

\[Beta]yb[2] = 
-((127 g1^4 yb)/216) - 9/4 g1^2 g2^2 yb - (23 g2^4 yb)/4 + 
 31/9 g1^2 g3^2 yb + 9 g2^2 g3^2 yb - 108 g3^4 yb + 
 10/9 FD1 FD3 g1^2 g4^2 yb + 10/9 FD2 FD3 g1^2 g4^2 yb + 
 41/18 FD3^2 g1^2 g4^2 yb + 10/9 FD3 FE1 g1^2 g4^2 yb + 
 10/9 FD3 FE2 g1^2 g4^2 yb + 10/9 FD3 FE3 g1^2 g4^2 yb + 
 FD1 FH g1^2 g4^2 yb + FD2 FH g1^2 g4^2 yb - 2/9 FD3 FH g1^2 g4^2 yb +
  FE1 FH g1^2 g4^2 yb + FE2 FH g1^2 g4^2 yb + FE3 FH g1^2 g4^2 yb - 
 59/12 FH^2 g1^2 g4^2 yb + 10/9 FD3 FL1 g1^2 g4^2 yb + 
 FH FL1 g1^2 g4^2 yb + 10/9 FD3 FL2 g1^2 g4^2 yb + 
 FH FL2 g1^2 g4^2 yb + 10/9 FD3 FL3 g1^2 g4^2 yb + 
 FH FL3 g1^2 g4^2 yb - 10/9 FD3 FQ1 g1^2 g4^2 yb - 
 FH FQ1 g1^2 g4^2 yb - 10/9 FD3 FQ2 g1^2 g4^2 yb - 
 FH FQ2 g1^2 g4^2 yb - 5/9 FD1 FQ3 g1^2 g4^2 yb - 
 5/9 FD2 FQ3 g1^2 g4^2 yb - 5/3 FD3 FQ3 g1^2 g4^2 yb - 
 5/9 FE1 FQ3 g1^2 g4^2 yb - 5/9 FE2 FQ3 g1^2 g4^2 yb - 
 5/9 FE3 FQ3 g1^2 g4^2 yb - 7/18 FH FQ3 g1^2 g4^2 yb - 
 5/9 FL1 FQ3 g1^2 g4^2 yb - 5/9 FL2 FQ3 g1^2 g4^2 yb - 
 5/9 FL3 FQ3 g1^2 g4^2 yb + 5/9 FQ1 FQ3 g1^2 g4^2 yb + 
 5/9 FQ2 FQ3 g1^2 g4^2 yb + 71/36 FQ3^2 g1^2 g4^2 yb - 
 20/9 FD3 FU1 g1^2 g4^2 yb - 2 FH FU1 g1^2 g4^2 yb + 
 10/9 FQ3 FU1 g1^2 g4^2 yb - 20/9 FD3 FU2 g1^2 g4^2 yb - 
 2 FH FU2 g1^2 g4^2 yb + 10/9 FQ3 FU2 g1^2 g4^2 yb - 
 20/9 FD3 FU3 g1^2 g4^2 yb - 2 FH FU3 g1^2 g4^2 yb + 
 10/9 FQ3 FU3 g1^2 g4^2 yb + 9/2 FD3^2 g2^2 g4^2 yb - 
 45/4 FH^2 g2^2 g4^2 yb + 9/4 FQ3^2 g2^2 g4^2 yb - 
 4 FD3^2 g3^2 g4^2 yb + 16 FH^2 g3^2 g4^2 yb - 4 FQ3^2 g3^2 g4^2 yb + 
 5 FD1^2 FD3^2 g4^4 yb + 5 FD2^2 FD3^2 g4^4 yb + 7/2 FD3^4 g4^4 yb + 
 5/3 FD3^2 FE1^2 g4^4 yb + 5/3 FD3^2 FE2^2 g4^4 yb + 
 5/3 FD3^2 FE3^2 g4^4 yb - 3 FD1^2 FH^2 g4^4 yb - 
 3 FD2^2 FH^2 g4^4 yb + 20/3 FD3^2 FH^2 g4^4 yb - FE1^2 FH^2 g4^4 yb -
  FE2^2 FH^2 g4^4 yb - FE3^2 FH^2 g4^4 yb - 23/2 FH^4 g4^4 yb + 
 10/3 FD3^2 FL1^2 g4^4 yb - 2 FH^2 FL1^2 g4^4 yb + 
 10/3 FD3^2 FL2^2 g4^4 yb - 2 FH^2 FL2^2 g4^4 yb + 
 10/3 FD3^2 FL3^2 g4^4 yb - 2 FH^2 FL3^2 g4^4 yb + 
 10 FD3^2 FQ1^2 g4^4 yb - 6 FH^2 FQ1^2 g4^4 yb + 
 10 FD3^2 FQ2^2 g4^4 yb - 6 FH^2 FQ2^2 g4^4 yb + 
 5 FD1^2 FQ3^2 g4^4 yb + 5 FD2^2 FQ3^2 g4^4 yb + 
 15 FD3^2 FQ3^2 g4^4 yb + 5/3 FE1^2 FQ3^2 g4^4 yb + 
 5/3 FE2^2 FQ3^2 g4^4 yb + 5/3 FE3^2 FQ3^2 g4^4 yb + 
 11/3 FH^2 FQ3^2 g4^4 yb + 10/3 FL1^2 FQ3^2 g4^4 yb + 
 10/3 FL2^2 FQ3^2 g4^4 yb + 10/3 FL3^2 FQ3^2 g4^4 yb + 
 10 FQ1^2 FQ3^2 g4^4 yb + 10 FQ2^2 FQ3^2 g4^4 yb + 
 17/2 FQ3^4 g4^4 yb + 5 FD3^2 FU1^2 g4^4 yb - 3 FH^2 FU1^2 g4^4 yb + 
 5 FQ3^2 FU1^2 g4^4 yb + 5 FD3^2 FU2^2 g4^4 yb - 
 3 FH^2 FU2^2 g4^4 yb + 5 FQ3^2 FU2^2 g4^4 yb + 
 5 FD3^2 FU3^2 g4^4 yb - 3 FH^2 FU3^2 g4^4 yb + 
 5 FQ3^2 FU3^2 g4^4 yb + 5/3 FD3^2 F\[Nu]1^2 g4^4 yb - 
 FH^2 F\[Nu]1^2 g4^4 yb + 5/3 FQ3^2 F\[Nu]1^2 g4^4 yb + 
 5/3 FD3^2 F\[Nu]2^2 g4^4 yb - FH^2 F\[Nu]2^2 g4^4 yb + 
 5/3 FQ3^2 F\[Nu]2^2 g4^4 yb + 5/3 FD3^2 F\[Nu]3^2 g4^4 yb - 
 FH^2 F\[Nu]3^2 g4^4 yb + 5/3 FQ3^2 F\[Nu]3^2 g4^4 yb + 
 11/6 FD3^2 F\[Phi]^2 g4^4 yb - 1/2 FH^2 F\[Phi]^2 g4^4 yb + 
 11/6 FQ3^2 F\[Phi]^2 g4^4 yb + 
 5/3 d2 d3 FD3^2 F\[Psi]L^2 g4^4 Nf yb - 
 d2 d3 FH^2 F\[Psi]L^2 g4^4 Nf yb + 
 5/3 d2 d3 FQ3^2 F\[Psi]L^2 g4^4 Nf yb + 
 5/3 d2 d3 FD3^2 F\[Psi]R^2 g4^4 Nf yb - 
 d2 d3 FH^2 F\[Psi]R^2 g4^4 Nf yb + 
 5/3 d2 d3 FQ3^2 F\[Psi]R^2 g4^4 Nf yb + 
 11/6 FD3^2 FS^2 g4^4 Nf^2 yb - 1/2 FH^2 FS^2 g4^4 Nf^2 yb + 
 11/6 FQ3^2 FS^2 g4^4 Nf^2 yb - 
 10/9 d2 d3 FD3 F\[Psi]L g1^2 g4^2 Nf yb Y\[Psi] - 
 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf yb Y\[Psi] + 
 5/9 d2 d3 FQ3 F\[Psi]L g1^2 g4^2 Nf yb Y\[Psi] - 
 10/9 d2 d3 FD3 F\[Psi]R g1^2 g4^2 Nf yb Y\[Psi] - 
 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf yb Y\[Psi] + 
 5/9 d2 d3 FQ3 F\[Psi]R g1^2 g4^2 Nf yb Y\[Psi] - 
 1/27 d2 d3 g1^4 Nf yb Y\[Psi]^2 + 1/2 Nf^2 yb \[Delta]^2 + (
 yb \[Delta]Tilde^2)/2 + 1/27 FD1 g1^3 g4 yb \[Eta] + 
 1/27 FD2 g1^3 g4 yb \[Eta] - 673/54 FD3 g1^3 g4 yb \[Eta] + 
 1/27 FE1 g1^3 g4 yb \[Eta] + 1/27 FE2 g1^3 g4 yb \[Eta] + 
 1/27 FE3 g1^3 g4 yb \[Eta] - 389/27 FH g1^3 g4 yb \[Eta] + 
 1/27 FL1 g1^3 g4 yb \[Eta] + 1/27 FL2 g1^3 g4 yb \[Eta] + 
 1/27 FL3 g1^3 g4 yb \[Eta] - 1/27 FQ1 g1^3 g4 yb \[Eta] - 
 1/27 FQ2 g1^3 g4 yb \[Eta] + 170/27 FQ3 g1^3 g4 yb \[Eta] - 
 2/27 FU1 g1^3 g4 yb \[Eta] - 2/27 FU2 g1^3 g4 yb \[Eta] - 
 2/27 FU3 g1^3 g4 yb \[Eta] - 3 FD3 g1 g2^2 g4 yb \[Eta] - 
 45/4 FH g1 g2^2 g4 yb \[Eta] + 3/4 FQ3 g1 g2^2 g4 yb \[Eta] + 
 8/3 FD3 g1 g3^2 g4 yb \[Eta] + 16 FH g1 g3^2 g4 yb \[Eta] - 
 4/3 FQ3 g1 g3^2 g4 yb \[Eta] - 10/3 FD1^2 FD3 g1 g4^3 yb \[Eta] - 
 10/3 FD2^2 FD3 g1 g4^3 yb \[Eta] - 
 10/3 FD1 FD3^2 g1 g4^3 yb \[Eta] - 
 10/3 FD2 FD3^2 g1 g4^3 yb \[Eta] - 14/3 FD3^3 g1 g4^3 yb \[Eta] - 
 10/3 FD3^2 FE1 g1 g4^3 yb \[Eta] - 
 10/9 FD3 FE1^2 g1 g4^3 yb \[Eta] - 
 10/3 FD3^2 FE2 g1 g4^3 yb \[Eta] - 
 10/9 FD3 FE2^2 g1 g4^3 yb \[Eta] - 
 10/3 FD3^2 FE3 g1 g4^3 yb \[Eta] - 
 10/9 FD3 FE3^2 g1 g4^3 yb \[Eta] - 3 FD1^2 FH g1 g4^3 yb \[Eta] - 
 3 FD2^2 FH g1 g4^3 yb \[Eta] + 20/3 FD3^2 FH g1 g4^3 yb \[Eta] - 
 FE1^2 FH g1 g4^3 yb \[Eta] - FE2^2 FH g1 g4^3 yb \[Eta] - 
 FE3^2 FH g1 g4^3 yb \[Eta] + 2 FD1 FH^2 g1 g4^3 yb \[Eta] + 
 2 FD2 FH^2 g1 g4^3 yb \[Eta] - 40/9 FD3 FH^2 g1 g4^3 yb \[Eta] + 
 2 FE1 FH^2 g1 g4^3 yb \[Eta] + 2 FE2 FH^2 g1 g4^3 yb \[Eta] + 
 2 FE3 FH^2 g1 g4^3 yb \[Eta] - 23 FH^3 g1 g4^3 yb \[Eta] - 
 10/3 FD3^2 FL1 g1 g4^3 yb \[Eta] + 2 FH^2 FL1 g1 g4^3 yb \[Eta] - 
 20/9 FD3 FL1^2 g1 g4^3 yb \[Eta] - 2 FH FL1^2 g1 g4^3 yb \[Eta] - 
 10/3 FD3^2 FL2 g1 g4^3 yb \[Eta] + 2 FH^2 FL2 g1 g4^3 yb \[Eta] - 
 20/9 FD3 FL2^2 g1 g4^3 yb \[Eta] - 2 FH FL2^2 g1 g4^3 yb \[Eta] - 
 10/3 FD3^2 FL3 g1 g4^3 yb \[Eta] + 2 FH^2 FL3 g1 g4^3 yb \[Eta] - 
 20/9 FD3 FL3^2 g1 g4^3 yb \[Eta] - 2 FH FL3^2 g1 g4^3 yb \[Eta] + 
 10/3 FD3^2 FQ1 g1 g4^3 yb \[Eta] - 2 FH^2 FQ1 g1 g4^3 yb \[Eta] - 
 20/3 FD3 FQ1^2 g1 g4^3 yb \[Eta] - 6 FH FQ1^2 g1 g4^3 yb \[Eta] + 
 10/3 FD3^2 FQ2 g1 g4^3 yb \[Eta] - 2 FH^2 FQ2 g1 g4^3 yb \[Eta] - 
 20/3 FD3 FQ2^2 g1 g4^3 yb \[Eta] - 6 FH FQ2^2 g1 g4^3 yb \[Eta] + 
 5/3 FD1^2 FQ3 g1 g4^3 yb \[Eta] + 5/3 FD2^2 FQ3 g1 g4^3 yb \[Eta] + 
 5 FD3^2 FQ3 g1 g4^3 yb \[Eta] + 5/9 FE1^2 FQ3 g1 g4^3 yb \[Eta] + 
 5/9 FE2^2 FQ3 g1 g4^3 yb \[Eta] + 5/9 FE3^2 FQ3 g1 g4^3 yb \[Eta] + 
 11/9 FH^2 FQ3 g1 g4^3 yb \[Eta] + 10/9 FL1^2 FQ3 g1 g4^3 yb \[Eta] + 
 10/9 FL2^2 FQ3 g1 g4^3 yb \[Eta] + 
 10/9 FL3^2 FQ3 g1 g4^3 yb \[Eta] + 
 10/3 FQ1^2 FQ3 g1 g4^3 yb \[Eta] + 
 10/3 FQ2^2 FQ3 g1 g4^3 yb \[Eta] - 
 10/3 FD1 FQ3^2 g1 g4^3 yb \[Eta] - 
 10/3 FD2 FQ3^2 g1 g4^3 yb \[Eta] - 10 FD3 FQ3^2 g1 g4^3 yb \[Eta] - 
 10/3 FE1 FQ3^2 g1 g4^3 yb \[Eta] - 
 10/3 FE2 FQ3^2 g1 g4^3 yb \[Eta] - 
 10/3 FE3 FQ3^2 g1 g4^3 yb \[Eta] + 11/3 FH FQ3^2 g1 g4^3 yb \[Eta] - 
 10/3 FL1 FQ3^2 g1 g4^3 yb \[Eta] - 
 10/3 FL2 FQ3^2 g1 g4^3 yb \[Eta] - 
 10/3 FL3 FQ3^2 g1 g4^3 yb \[Eta] + 
 10/3 FQ1 FQ3^2 g1 g4^3 yb \[Eta] + 
 10/3 FQ2 FQ3^2 g1 g4^3 yb \[Eta] + 17/3 FQ3^3 g1 g4^3 yb \[Eta] + 
 20/3 FD3^2 FU1 g1 g4^3 yb \[Eta] - 4 FH^2 FU1 g1 g4^3 yb \[Eta] + 
 20/3 FQ3^2 FU1 g1 g4^3 yb \[Eta] - 
 10/3 FD3 FU1^2 g1 g4^3 yb \[Eta] - 3 FH FU1^2 g1 g4^3 yb \[Eta] + 
 5/3 FQ3 FU1^2 g1 g4^3 yb \[Eta] + 20/3 FD3^2 FU2 g1 g4^3 yb \[Eta] - 
 4 FH^2 FU2 g1 g4^3 yb \[Eta] + 20/3 FQ3^2 FU2 g1 g4^3 yb \[Eta] - 
 10/3 FD3 FU2^2 g1 g4^3 yb \[Eta] - 3 FH FU2^2 g1 g4^3 yb \[Eta] + 
 5/3 FQ3 FU2^2 g1 g4^3 yb \[Eta] + 20/3 FD3^2 FU3 g1 g4^3 yb \[Eta] - 
 4 FH^2 FU3 g1 g4^3 yb \[Eta] + 20/3 FQ3^2 FU3 g1 g4^3 yb \[Eta] - 
 10/3 FD3 FU3^2 g1 g4^3 yb \[Eta] - 3 FH FU3^2 g1 g4^3 yb \[Eta] + 
 5/3 FQ3 FU3^2 g1 g4^3 yb \[Eta] - 
 10/9 FD3 F\[Nu]1^2 g1 g4^3 yb \[Eta] - 
 FH F\[Nu]1^2 g1 g4^3 yb \[Eta] + 
 5/9 FQ3 F\[Nu]1^2 g1 g4^3 yb \[Eta] - 
 10/9 FD3 F\[Nu]2^2 g1 g4^3 yb \[Eta] - 
 FH F\[Nu]2^2 g1 g4^3 yb \[Eta] + 
 5/9 FQ3 F\[Nu]2^2 g1 g4^3 yb \[Eta] - 
 10/9 FD3 F\[Nu]3^2 g1 g4^3 yb \[Eta] - 
 FH F\[Nu]3^2 g1 g4^3 yb \[Eta] + 
 5/9 FQ3 F\[Nu]3^2 g1 g4^3 yb \[Eta] - 
 11/9 FD3 F\[Phi]^2 g1 g4^3 yb \[Eta] - 
 1/2 FH F\[Phi]^2 g1 g4^3 yb \[Eta] + 
 11/18 FQ3 F\[Phi]^2 g1 g4^3 yb \[Eta] - 
 10/9 d2 d3 FD3 F\[Psi]L^2 g1 g4^3 Nf yb \[Eta] - 
 d2 d3 FH F\[Psi]L^2 g1 g4^3 Nf yb \[Eta] + 
 5/9 d2 d3 FQ3 F\[Psi]L^2 g1 g4^3 Nf yb \[Eta] - 
 10/9 d2 d3 FD3 F\[Psi]R^2 g1 g4^3 Nf yb \[Eta] - 
 d2 d3 FH F\[Psi]R^2 g1 g4^3 Nf yb \[Eta] + 
 5/9 d2 d3 FQ3 F\[Psi]R^2 g1 g4^3 Nf yb \[Eta] - 
 11/9 FD3 FS^2 g1 g4^3 Nf^2 yb \[Eta] - 
 1/2 FH FS^2 g1 g4^3 Nf^2 yb \[Eta] + 
 11/18 FQ3 FS^2 g1 g4^3 Nf^2 yb \[Eta] - 
 1/27 d2 d3 F\[Psi]L g1^3 g4 Nf yb Y\[Psi] \[Eta] - 
 1/27 d2 d3 F\[Psi]R g1^3 g4 Nf yb Y\[Psi] \[Eta] + 
 10/3 d2 d3 FD3^2 F\[Psi]L g1 g4^3 Nf yb Y\[Psi] \[Eta] - 
 2 d2 d3 FH^2 F\[Psi]L g1 g4^3 Nf yb Y\[Psi] \[Eta] + 
 10/3 d2 d3 FQ3^2 F\[Psi]L g1 g4^3 Nf yb Y\[Psi] \[Eta] + 
 10/3 d2 d3 FD3^2 F\[Psi]R g1 g4^3 Nf yb Y\[Psi] \[Eta] - 
 2 d2 d3 FH^2 F\[Psi]R g1 g4^3 Nf yb Y\[Psi] \[Eta] + 
 10/3 d2 d3 FQ3^2 F\[Psi]R g1 g4^3 Nf yb Y\[Psi] \[Eta] - 
 20/9 d2 d3 FD3 g1^3 g4 Nf yb Y\[Psi]^2 \[Eta] - 
 2 d2 d3 FH g1^3 g4 Nf yb Y\[Psi]^2 \[Eta] + 
 10/9 d2 d3 FQ3 g1^3 g4 Nf yb Y\[Psi]^2 \[Eta] - 
 1/18 FD1^2 g1^2 g4^2 yb \[Eta]^2 - 
 1/18 FD2^2 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FD1 FD3 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FD2 FD3 g1^2 g4^2 yb \[Eta]^2 + 
 647/36 FD3^2 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FD3 FE1 g1^2 g4^2 yb \[Eta]^2 - 
 1/54 FE1^2 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FD3 FE2 g1^2 g4^2 yb \[Eta]^2 - 
 1/54 FE2^2 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FD3 FE3 g1^2 g4^2 yb \[Eta]^2 - 
 1/54 FE3^2 g1^2 g4^2 yb \[Eta]^2 + FD1 FH g1^2 g4^2 yb \[Eta]^2 + 
 FD2 FH g1^2 g4^2 yb \[Eta]^2 - 38/9 FD3 FH g1^2 g4^2 yb \[Eta]^2 + 
 FE1 FH g1^2 g4^2 yb \[Eta]^2 + FE2 FH g1^2 g4^2 yb \[Eta]^2 + 
 FE3 FH g1^2 g4^2 yb \[Eta]^2 - 2267/108 FH^2 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FD3 FL1 g1^2 g4^2 yb \[Eta]^2 + FH FL1 g1^2 g4^2 yb \[Eta]^2 - 
 1/27 FL1^2 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FD3 FL2 g1^2 g4^2 yb \[Eta]^2 + FH FL2 g1^2 g4^2 yb \[Eta]^2 - 
 1/27 FL2^2 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FD3 FL3 g1^2 g4^2 yb \[Eta]^2 + FH FL3 g1^2 g4^2 yb \[Eta]^2 - 
 1/27 FL3^2 g1^2 g4^2 yb \[Eta]^2 - 
 10/9 FD3 FQ1 g1^2 g4^2 yb \[Eta]^2 - FH FQ1 g1^2 g4^2 yb \[Eta]^2 - 
 1/9 FQ1^2 g1^2 g4^2 yb \[Eta]^2 - 
 10/9 FD3 FQ2 g1^2 g4^2 yb \[Eta]^2 - FH FQ2 g1^2 g4^2 yb \[Eta]^2 - 
 1/9 FQ2^2 g1^2 g4^2 yb \[Eta]^2 - 
 5/9 FD1 FQ3 g1^2 g4^2 yb \[Eta]^2 - 
 5/9 FD2 FQ3 g1^2 g4^2 yb \[Eta]^2 - 
 5/3 FD3 FQ3 g1^2 g4^2 yb \[Eta]^2 - 
 5/9 FE1 FQ3 g1^2 g4^2 yb \[Eta]^2 - 
 5/9 FE2 FQ3 g1^2 g4^2 yb \[Eta]^2 - 
 5/9 FE3 FQ3 g1^2 g4^2 yb \[Eta]^2 + 
 29/18 FH FQ3 g1^2 g4^2 yb \[Eta]^2 - 
 5/9 FL1 FQ3 g1^2 g4^2 yb \[Eta]^2 - 
 5/9 FL2 FQ3 g1^2 g4^2 yb \[Eta]^2 - 
 5/9 FL3 FQ3 g1^2 g4^2 yb \[Eta]^2 + 
 5/9 FQ1 FQ3 g1^2 g4^2 yb \[Eta]^2 + 
 5/9 FQ2 FQ3 g1^2 g4^2 yb \[Eta]^2 + 
 643/36 FQ3^2 g1^2 g4^2 yb \[Eta]^2 - 
 20/9 FD3 FU1 g1^2 g4^2 yb \[Eta]^2 - 
 2 FH FU1 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FQ3 FU1 g1^2 g4^2 yb \[Eta]^2 - 
 1/18 FU1^2 g1^2 g4^2 yb \[Eta]^2 - 
 20/9 FD3 FU2 g1^2 g4^2 yb \[Eta]^2 - 
 2 FH FU2 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FQ3 FU2 g1^2 g4^2 yb \[Eta]^2 - 
 1/18 FU2^2 g1^2 g4^2 yb \[Eta]^2 - 
 20/9 FD3 FU3 g1^2 g4^2 yb \[Eta]^2 - 
 2 FH FU3 g1^2 g4^2 yb \[Eta]^2 + 
 10/9 FQ3 FU3 g1^2 g4^2 yb \[Eta]^2 - 
 1/18 FU3^2 g1^2 g4^2 yb \[Eta]^2 - 
 1/54 F\[Nu]1^2 g1^2 g4^2 yb \[Eta]^2 - 
 1/54 F\[Nu]2^2 g1^2 g4^2 yb \[Eta]^2 - 
 1/54 F\[Nu]3^2 g1^2 g4^2 yb \[Eta]^2 + 
 7/54 F\[Phi]^2 g1^2 g4^2 yb \[Eta]^2 - 
 1/54 d2 d3 F\[Psi]L^2 g1^2 g4^2 Nf yb \[Eta]^2 - 
 1/54 d2 d3 F\[Psi]R^2 g1^2 g4^2 Nf yb \[Eta]^2 + 
 7/54 FS^2 g1^2 g4^2 Nf^2 yb \[Eta]^2 - 
 10/9 d2 d3 FD3 F\[Psi]L g1^2 g4^2 Nf yb Y\[Psi] \[Eta]^2 - 
 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf yb Y\[Psi] \[Eta]^2 + 
 5/9 d2 d3 FQ3 F\[Psi]L g1^2 g4^2 Nf yb Y\[Psi] \[Eta]^2 - 
 10/9 d2 d3 FD3 F\[Psi]R g1^2 g4^2 Nf yb Y\[Psi] \[Eta]^2 - 
 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf yb Y\[Psi] \[Eta]^2 + 
 5/9 d2 d3 FQ3 F\[Psi]R g1^2 g4^2 Nf yb Y\[Psi] \[Eta]^2 + 
 10/3 d2 d3 FD3^2 g1^2 g4^2 Nf yb Y\[Psi]^2 \[Eta]^2 - 
 2 d2 d3 FH^2 g1^2 g4^2 Nf yb Y\[Psi]^2 \[Eta]^2 + 
 10/3 d2 d3 FQ3^2 g1^2 g4^2 Nf yb Y\[Psi]^2 \[Eta]^2 + 
 6 yb \[Lambda]^2 + 79/16 g1^2 yb^2 conj[yb] + 
 225/16 g2^2 yb^2 conj[yb] + 36 g3^2 yb^2 conj[yb] + 
 39/4 FD3^2 g4^2 yb^2 conj[yb] + 27/2 FH^2 g4^2 yb^2 conj[yb] + 
 69/4 FQ3^2 g4^2 yb^2 conj[yb] - 
 13/2 FD3 g1 g4 yb^2 \[Eta] conj[yb] + 
 27/2 FH g1 g4 yb^2 \[Eta] conj[yb] + 
 23/4 FQ3 g1 g4 yb^2 \[Eta] conj[yb] - 12 yb^2 \[Lambda] conj[yb] - 
 12 yb^3 conj[yb]^2 + 91/48 g1^2 yb yt conj[yt] + 
 99/16 g2^2 yb yt conj[yt] + 4 g3^2 yb yt conj[yt] - 
 3 FD3^2 g4^2 yb yt conj[yt] + 21/2 FH^2 g4^2 yb yt conj[yt] - 
 9/4 FQ3^2 g4^2 yb yt conj[yt] + 6 FD3 FU3 g4^2 yb yt conj[yt] + 
 9/4 FU3^2 g4^2 yb yt conj[yt] + 6 FD3 g1 g4 yb yt \[Eta] conj[yt] + 
 21/2 FH g1 g4 yb yt \[Eta] conj[yt] - 
 3/4 FQ3 g1 g4 yb yt \[Eta] conj[yt] + 
 FU3 g1 g4 yb yt \[Eta] conj[yt] - 11/4 yb^2 yt conj[yb] conj[yt] - 
 1/4 yb yt^2 conj[yt]^2 + d3 g2^4 Nf yb T2[\[Psi], g2] + 
 80/9 d2 g3^4 Nf yb T2[\[Psi], g3];

 \[Beta]y[0] = y;

 \[Beta]y[1] = 
 -3 F\[Psi]L^2 g4^2 y - 3 F\[Psi]R^2 g4^2 y - 6 g1^2 y Y\[Psi]^2 - 
 6 F\[Psi]L g1 g4 y Y\[Psi] \[Eta] - 
 6 F\[Psi]R g1 g4 y Y\[Psi] \[Eta] - 6 g2^2 y C2[\[Psi], g2] - 
 6 g3^2 y C2[\[Psi], g3] + d2 d3 y^2 conj[y] + Nf y^2 conj[y];

 \[Beta]y[2] =
 -3 FD1^2 FS^2 g4^4 y - 3 FD2^2 FS^2 g4^4 y - 3 FD3^2 FS^2 g4^4 y - 
 FE1^2 FS^2 g4^4 y - FE2^2 FS^2 g4^4 y - FE3^2 FS^2 g4^4 y - 
 FH^2 FS^2 g4^4 y - 2 FL1^2 FS^2 g4^4 y - 2 FL2^2 FS^2 g4^4 y - 
 2 FL3^2 FS^2 g4^4 y - 6 FQ1^2 FS^2 g4^4 y - 6 FQ2^2 FS^2 g4^4 y - 
 6 FQ3^2 FS^2 g4^4 y - 21/2 FS^4 g4^4 y - 3 FS^2 FU1^2 g4^4 y - 
 3 FS^2 FU2^2 g4^4 y - 3 FS^2 FU3^2 g4^4 y - FS^2 F\[Nu]1^2 g4^4 y - 
 FS^2 F\[Nu]2^2 g4^4 y - FS^2 F\[Nu]3^2 g4^4 y - 
 1/2 FS^2 F\[Phi]^2 g4^4 y + 5 FD1^2 F\[Psi]L^2 g4^4 y + 
 5 FD2^2 F\[Psi]L^2 g4^4 y + 5 FD3^2 F\[Psi]L^2 g4^4 y + 
 5/3 FE1^2 F\[Psi]L^2 g4^4 y + 5/3 FE2^2 F\[Psi]L^2 g4^4 y + 
 5/3 FE3^2 F\[Psi]L^2 g4^4 y + 11/3 FH^2 F\[Psi]L^2 g4^4 y + 
 10/3 FL1^2 F\[Psi]L^2 g4^4 y + 10/3 FL2^2 F\[Psi]L^2 g4^4 y + 
 10/3 FL3^2 F\[Psi]L^2 g4^4 y + 10 FQ1^2 F\[Psi]L^2 g4^4 y + 
 10 FQ2^2 F\[Psi]L^2 g4^4 y + 10 FQ3^2 F\[Psi]L^2 g4^4 y + 
 6 FS^2 F\[Psi]L^2 g4^4 y + 5 FU1^2 F\[Psi]L^2 g4^4 y + 
 5 FU2^2 F\[Psi]L^2 g4^4 y + 5 FU3^2 F\[Psi]L^2 g4^4 y + 
 5/3 F\[Nu]1^2 F\[Psi]L^2 g4^4 y + 5/3 F\[Nu]2^2 F\[Psi]L^2 g4^4 y + 
 5/3 F\[Nu]3^2 F\[Psi]L^2 g4^4 y + 11/6 F\[Phi]^2 F\[Psi]L^2 g4^4 y - 
 3/2 F\[Psi]L^4 g4^4 y + 5 FD1^2 F\[Psi]R^2 g4^4 y + 
 5 FD2^2 F\[Psi]R^2 g4^4 y + 5 FD3^2 F\[Psi]R^2 g4^4 y + 
 5/3 FE1^2 F\[Psi]R^2 g4^4 y + 5/3 FE2^2 F\[Psi]R^2 g4^4 y + 
 5/3 FE3^2 F\[Psi]R^2 g4^4 y + 11/3 FH^2 F\[Psi]R^2 g4^4 y + 
 10/3 FL1^2 F\[Psi]R^2 g4^4 y + 10/3 FL2^2 F\[Psi]R^2 g4^4 y + 
 10/3 FL3^2 F\[Psi]R^2 g4^4 y + 10 FQ1^2 F\[Psi]R^2 g4^4 y + 
 10 FQ2^2 F\[Psi]R^2 g4^4 y + 10 FQ3^2 F\[Psi]R^2 g4^4 y + 
 6 FS^2 F\[Psi]R^2 g4^4 y + 5 FU1^2 F\[Psi]R^2 g4^4 y + 
 5 FU2^2 F\[Psi]R^2 g4^4 y + 5 FU3^2 F\[Psi]R^2 g4^4 y + 
 5/3 F\[Nu]1^2 F\[Psi]R^2 g4^4 y + 5/3 F\[Nu]2^2 F\[Psi]R^2 g4^4 y + 
 5/3 F\[Nu]3^2 F\[Psi]R^2 g4^4 y + 11/6 F\[Phi]^2 F\[Psi]R^2 g4^4 y - 
 3/2 F\[Psi]R^4 g4^4 y - d2 d3 FS^2 F\[Psi]L^2 g4^4 Nf y + 
 5/3 d2 d3 F\[Psi]L^4 g4^4 Nf y - d2 d3 FS^2 F\[Psi]R^2 g4^4 Nf y + 
 10/3 d2 d3 F\[Psi]L^2 F\[Psi]R^2 g4^4 Nf y + 
 5/3 d2 d3 F\[Psi]R^4 g4^4 Nf y - 1/2 FS^4 g4^4 Nf^2 y + 
 11/6 FS^2 F\[Psi]L^2 g4^4 Nf^2 y + 
 11/6 FS^2 F\[Psi]R^2 g4^4 Nf^2 y + 2 u^2 y + 2 Nf^2 u^2 y + 
 8 Nf u v y + 2 v^2 y + 2 Nf^2 v^2 y + (w^2 y)/2 - 
 10/3 FD1 F\[Psi]L g1^2 g4^2 y Y\[Psi] - 
 10/3 FD2 F\[Psi]L g1^2 g4^2 y Y\[Psi] - 
 10/3 FD3 F\[Psi]L g1^2 g4^2 y Y\[Psi] - 
 10/3 FE1 F\[Psi]L g1^2 g4^2 y Y\[Psi] - 
 10/3 FE2 F\[Psi]L g1^2 g4^2 y Y\[Psi] - 
 10/3 FE3 F\[Psi]L g1^2 g4^2 y Y\[Psi] + 
 11/3 FH F\[Psi]L g1^2 g4^2 y Y\[Psi] - 
 10/3 FL1 F\[Psi]L g1^2 g4^2 y Y\[Psi] - 
 10/3 FL2 F\[Psi]L g1^2 g4^2 y Y\[Psi] - 
 10/3 FL3 F\[Psi]L g1^2 g4^2 y Y\[Psi] + 
 10/3 FQ1 F\[Psi]L g1^2 g4^2 y Y\[Psi] + 
 10/3 FQ2 F\[Psi]L g1^2 g4^2 y Y\[Psi] + 
 10/3 FQ3 F\[Psi]L g1^2 g4^2 y Y\[Psi] + 
 20/3 FU1 F\[Psi]L g1^2 g4^2 y Y\[Psi] + 
 20/3 FU2 F\[Psi]L g1^2 g4^2 y Y\[Psi] + 
 20/3 FU3 F\[Psi]L g1^2 g4^2 y Y\[Psi] - 
 10/3 FD1 F\[Psi]R g1^2 g4^2 y Y\[Psi] - 
 10/3 FD2 F\[Psi]R g1^2 g4^2 y Y\[Psi] - 
 10/3 FD3 F\[Psi]R g1^2 g4^2 y Y\[Psi] - 
 10/3 FE1 F\[Psi]R g1^2 g4^2 y Y\[Psi] - 
 10/3 FE2 F\[Psi]R g1^2 g4^2 y Y\[Psi] - 
 10/3 FE3 F\[Psi]R g1^2 g4^2 y Y\[Psi] + 
 11/3 FH F\[Psi]R g1^2 g4^2 y Y\[Psi] - 
 10/3 FL1 F\[Psi]R g1^2 g4^2 y Y\[Psi] - 
 10/3 FL2 F\[Psi]R g1^2 g4^2 y Y\[Psi] - 
 10/3 FL3 F\[Psi]R g1^2 g4^2 y Y\[Psi] + 
 10/3 FQ1 F\[Psi]R g1^2 g4^2 y Y\[Psi] + 
 10/3 FQ2 F\[Psi]R g1^2 g4^2 y Y\[Psi] + 
 10/3 FQ3 F\[Psi]R g1^2 g4^2 y Y\[Psi] + 
 20/3 FU1 F\[Psi]R g1^2 g4^2 y Y\[Psi] + 
 20/3 FU2 F\[Psi]R g1^2 g4^2 y Y\[Psi] + 
 20/3 FU3 F\[Psi]R g1^2 g4^2 y Y\[Psi] + 211/6 g1^4 y Y\[Psi]^2 + 
 12 FS^2 g1^2 g4^2 y Y\[Psi]^2 - 3 F\[Psi]L^2 g1^2 g4^2 y Y\[Psi]^2 - 
 3 F\[Psi]R^2 g1^2 g4^2 y Y\[Psi]^2 + 
 10/3 d2 d3 F\[Psi]L^2 g1^2 g4^2 Nf y Y\[Psi]^2 + 
 20/3 d2 d3 F\[Psi]L F\[Psi]R g1^2 g4^2 Nf y Y\[Psi]^2 + 
 10/3 d2 d3 F\[Psi]R^2 g1^2 g4^2 Nf y Y\[Psi]^2 - 
 3 g1^4 y Y\[Psi]^4 + 20/3 d2 d3 g1^4 Nf y Y\[Psi]^4 + y \[Delta]^2 + 
 2 FD1 FS^2 g1 g4^3 y \[Eta] + 2 FD2 FS^2 g1 g4^3 y \[Eta] + 
 2 FD3 FS^2 g1 g4^3 y \[Eta] + 2 FE1 FS^2 g1 g4^3 y \[Eta] + 
 2 FE2 FS^2 g1 g4^3 y \[Eta] + 2 FE3 FS^2 g1 g4^3 y \[Eta] - 
 FH FS^2 g1 g4^3 y \[Eta] + 2 FL1 FS^2 g1 g4^3 y \[Eta] + 
 2 FL2 FS^2 g1 g4^3 y \[Eta] + 2 FL3 FS^2 g1 g4^3 y \[Eta] - 
 2 FQ1 FS^2 g1 g4^3 y \[Eta] - 2 FQ2 FS^2 g1 g4^3 y \[Eta] - 
 2 FQ3 FS^2 g1 g4^3 y \[Eta] - 4 FS^2 FU1 g1 g4^3 y \[Eta] - 
 4 FS^2 FU2 g1 g4^3 y \[Eta] - 4 FS^2 FU3 g1 g4^3 y \[Eta] - 
 10/3 FD1 F\[Psi]L^2 g1 g4^3 y \[Eta] - 
 10/3 FD2 F\[Psi]L^2 g1 g4^3 y \[Eta] - 
 10/3 FD3 F\[Psi]L^2 g1 g4^3 y \[Eta] - 
 10/3 FE1 F\[Psi]L^2 g1 g4^3 y \[Eta] - 
 10/3 FE2 F\[Psi]L^2 g1 g4^3 y \[Eta] - 
 10/3 FE3 F\[Psi]L^2 g1 g4^3 y \[Eta] + 
 11/3 FH F\[Psi]L^2 g1 g4^3 y \[Eta] - 
 10/3 FL1 F\[Psi]L^2 g1 g4^3 y \[Eta] - 
 10/3 FL2 F\[Psi]L^2 g1 g4^3 y \[Eta] - 
 10/3 FL3 F\[Psi]L^2 g1 g4^3 y \[Eta] + 
 10/3 FQ1 F\[Psi]L^2 g1 g4^3 y \[Eta] + 
 10/3 FQ2 F\[Psi]L^2 g1 g4^3 y \[Eta] + 
 10/3 FQ3 F\[Psi]L^2 g1 g4^3 y \[Eta] + 
 20/3 FU1 F\[Psi]L^2 g1 g4^3 y \[Eta] + 
 20/3 FU2 F\[Psi]L^2 g1 g4^3 y \[Eta] + 
 20/3 FU3 F\[Psi]L^2 g1 g4^3 y \[Eta] - 
 10/3 FD1 F\[Psi]R^2 g1 g4^3 y \[Eta] - 
 10/3 FD2 F\[Psi]R^2 g1 g4^3 y \[Eta] - 
 10/3 FD3 F\[Psi]R^2 g1 g4^3 y \[Eta] - 
 10/3 FE1 F\[Psi]R^2 g1 g4^3 y \[Eta] - 
 10/3 FE2 F\[Psi]R^2 g1 g4^3 y \[Eta] - 
 10/3 FE3 F\[Psi]R^2 g1 g4^3 y \[Eta] + 
 11/3 FH F\[Psi]R^2 g1 g4^3 y \[Eta] - 
 10/3 FL1 F\[Psi]R^2 g1 g4^3 y \[Eta] - 
 10/3 FL2 F\[Psi]R^2 g1 g4^3 y \[Eta] - 
 10/3 FL3 F\[Psi]R^2 g1 g4^3 y \[Eta] + 
 10/3 FQ1 F\[Psi]R^2 g1 g4^3 y \[Eta] + 
 10/3 FQ2 F\[Psi]R^2 g1 g4^3 y \[Eta] + 
 10/3 FQ3 F\[Psi]R^2 g1 g4^3 y \[Eta] + 
 20/3 FU1 F\[Psi]R^2 g1 g4^3 y \[Eta] + 
 20/3 FU2 F\[Psi]R^2 g1 g4^3 y \[Eta] + 
 20/3 FU3 F\[Psi]R^2 g1 g4^3 y \[Eta] + 
 211/6 F\[Psi]L g1^3 g4 y Y\[Psi] \[Eta] + 
 211/6 F\[Psi]R g1^3 g4 y Y\[Psi] \[Eta] + 
 10 FD1^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FD2^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FD3^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 FE1^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 FE2^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 FE3^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 22/3 FH^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 20/3 FL1^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 20/3 FL2^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 20/3 FL3^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 20 FQ1^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 20 FQ2^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 20 FQ3^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 12 FS^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FU1^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FU2^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FU3^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 F\[Nu]1^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 F\[Nu]2^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 F\[Nu]3^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] + 
 11/3 F\[Phi]^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] - 
 6 F\[Psi]L^3 g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FD1^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FD2^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FD3^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 FE1^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 FE2^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 FE3^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 22/3 FH^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 20/3 FL1^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 20/3 FL2^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 20/3 FL3^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 20 FQ1^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 20 FQ2^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 20 FQ3^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 12 FS^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FU1^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FU2^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10 FU3^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 F\[Nu]1^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 F\[Nu]2^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 10/3 F\[Nu]3^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] + 
 11/3 F\[Phi]^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] - 
 6 F\[Psi]R^3 g1 g4^3 y Y\[Psi] \[Eta] - 
 2 d2 d3 FS^2 F\[Psi]L g1 g4^3 Nf y Y\[Psi] \[Eta] + 
 20/3 d2 d3 F\[Psi]L^3 g1 g4^3 Nf y Y\[Psi] \[Eta] - 
 2 d2 d3 FS^2 F\[Psi]R g1 g4^3 Nf y Y\[Psi] \[Eta] + 
 20/3 d2 d3 F\[Psi]L^2 F\[Psi]R g1 g4^3 Nf y Y\[Psi] \[Eta] + 
 20/3 d2 d3 F\[Psi]L F\[Psi]R^2 g1 g4^3 Nf y Y\[Psi] \[Eta] + 
 20/3 d2 d3 F\[Psi]R^3 g1 g4^3 Nf y Y\[Psi] \[Eta] + 
 11/3 FS^2 F\[Psi]L g1 g4^3 Nf^2 y Y\[Psi] \[Eta] + 
 11/3 FS^2 F\[Psi]R g1 g4^3 Nf^2 y Y\[Psi] \[Eta] - 
 20/3 FD1 g1^3 g4 y Y\[Psi]^2 \[Eta] - 
 20/3 FD2 g1^3 g4 y Y\[Psi]^2 \[Eta] - 
 20/3 FD3 g1^3 g4 y Y\[Psi]^2 \[Eta] - 
 20/3 FE1 g1^3 g4 y Y\[Psi]^2 \[Eta] - 
 20/3 FE2 g1^3 g4 y Y\[Psi]^2 \[Eta] - 
 20/3 FE3 g1^3 g4 y Y\[Psi]^2 \[Eta] + 
 22/3 FH g1^3 g4 y Y\[Psi]^2 \[Eta] - 
 20/3 FL1 g1^3 g4 y Y\[Psi]^2 \[Eta] - 
 20/3 FL2 g1^3 g4 y Y\[Psi]^2 \[Eta] - 
 20/3 FL3 g1^3 g4 y Y\[Psi]^2 \[Eta] + 
 20/3 FQ1 g1^3 g4 y Y\[Psi]^2 \[Eta] + 
 20/3 FQ2 g1^3 g4 y Y\[Psi]^2 \[Eta] + 
 20/3 FQ3 g1^3 g4 y Y\[Psi]^2 \[Eta] + 
 40/3 FU1 g1^3 g4 y Y\[Psi]^2 \[Eta] + 
 40/3 FU2 g1^3 g4 y Y\[Psi]^2 \[Eta] + 
 40/3 FU3 g1^3 g4 y Y\[Psi]^2 \[Eta] - 
 6 F\[Psi]L g1^3 g4 y Y\[Psi]^3 \[Eta] - 
 6 F\[Psi]R g1^3 g4 y Y\[Psi]^3 \[Eta] + 
 40/3 d2 d3 F\[Psi]L g1^3 g4 Nf y Y\[Psi]^3 \[Eta] + 
 40/3 d2 d3 F\[Psi]R g1^3 g4 Nf y Y\[Psi]^3 \[Eta] - 
 41/4 FS^2 g1^2 g4^2 y \[Eta]^2 + 
 211/12 F\[Psi]L^2 g1^2 g4^2 y \[Eta]^2 + 
 211/12 F\[Psi]R^2 g1^2 g4^2 y \[Eta]^2 - 
 10/3 FD1 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FD2 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FD3 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FE1 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FE2 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FE3 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 11/3 FH F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FL1 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FL2 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FL3 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 10/3 FQ1 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 10/3 FQ2 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 10/3 FQ3 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 20/3 FU1 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 20/3 FU2 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 20/3 FU3 F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FD1 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FD2 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FD3 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FE1 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FE2 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FE3 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 11/3 FH F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FL1 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FL2 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 - 
 10/3 FL3 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 10/3 FQ1 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 10/3 FQ2 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 10/3 FQ3 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 20/3 FU1 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 20/3 FU2 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 20/3 FU3 F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 + 
 10 FD1^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10 FD2^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10 FD3^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10/3 FE1^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10/3 FE2^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10/3 FE3^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 22/3 FH^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 20/3 FL1^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 20/3 FL2^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 20/3 FL3^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 20 FQ1^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 20 FQ2^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 20 FQ3^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10 FU1^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10 FU2^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10 FU3^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10/3 F\[Nu]1^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10/3 F\[Nu]2^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 10/3 F\[Nu]3^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 + 
 11/3 F\[Phi]^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 - 
 6 F\[Psi]L^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 - 
 6 F\[Psi]R^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 - 
 2 d2 d3 FS^2 g1^2 g4^2 Nf y Y\[Psi]^2 \[Eta]^2 + 
 10 d2 d3 F\[Psi]L^2 g1^2 g4^2 Nf y Y\[Psi]^2 \[Eta]^2 + 
 20/3 d2 d3 F\[Psi]L F\[Psi]R g1^2 g4^2 Nf y Y\[Psi]^2 \[Eta]^2 + 
 10 d2 d3 F\[Psi]R^2 g1^2 g4^2 Nf y Y\[Psi]^2 \[Eta]^2 + 
 11/3 FS^2 g1^2 g4^2 Nf^2 y Y\[Psi]^2 \[Eta]^2 - 
 257/6 g2^4 y C2[\[Psi], g2] + 12 FS^2 g2^2 g4^2 y C2[\[Psi], g2] - 
 3 F\[Psi]L^2 g2^2 g4^2 y C2[\[Psi], g2] - 
 3 F\[Psi]R^2 g2^2 g4^2 y C2[\[Psi], g2] - 
 6 g1^2 g2^2 y Y\[Psi]^2 C2[\[Psi], g2] - 
 6 F\[Psi]L g1 g2^2 g4 y Y\[Psi] \[Eta] C2[\[Psi], g2] - 
 6 F\[Psi]R g1 g2^2 g4 y Y\[Psi] \[Eta] C2[\[Psi], g2] - 
 3 g2^4 y C2[\[Psi], g2]^2 - 77 g3^4 y C2[\[Psi], g3] + 
 12 FS^2 g3^2 g4^2 y C2[\[Psi], g3] - 
 3 F\[Psi]L^2 g3^2 g4^2 y C2[\[Psi], g3] - 
 3 F\[Psi]R^2 g3^2 g4^2 y C2[\[Psi], g3] - 
 6 g1^2 g3^2 y Y\[Psi]^2 C2[\[Psi], g3] - 
 6 F\[Psi]L g1 g3^2 g4 y Y\[Psi] \[Eta] C2[\[Psi], g3] - 
 6 F\[Psi]R g1 g3^2 g4 y Y\[Psi] \[Eta] C2[\[Psi], g3] - 
 6 g2^2 g3^2 y C2[\[Psi], g2] C2[\[Psi], g3] - 
 3 g3^4 y C2[\[Psi], g3]^2 + 5/2 d2 d3 F\[Psi]L^2 g4^2 y^2 conj[y] + 
 5/2 d2 d3 F\[Psi]R^2 g4^2 y^2 conj[y] + 9 FS^2 g4^2 Nf y^2 conj[y] + 
 4 F\[Psi]L^2 g4^2 Nf y^2 conj[y] + 
 4 F\[Psi]R^2 g4^2 Nf y^2 conj[y] - 4 u y^2 conj[y] - 
 4 Nf^2 u y^2 conj[y] - 8 Nf v y^2 conj[y] + 
 5 d2 d3 g1^2 y^2 Y\[Psi]^2 conj[y] + 
 8 g1^2 Nf y^2 Y\[Psi]^2 conj[y] + 
 5 d2 d3 F\[Psi]L g1 g4 y^2 Y\[Psi] \[Eta] conj[y] + 
 5 d2 d3 F\[Psi]R g1 g4 y^2 Y\[Psi] \[Eta] conj[y] + 
 8 F\[Psi]L g1 g4 Nf y^2 Y\[Psi] \[Eta] conj[y] + 
 8 F\[Psi]R g1 g4 Nf y^2 Y\[Psi] \[Eta] conj[y] + 
 5 d2 d3 g2^2 y^2 C2[\[Psi], g2] conj[y] + 
 8 g2^2 Nf y^2 C2[\[Psi], g2] conj[y] + 
 5 d2 d3 g3^2 y^2 C2[\[Psi], g3] conj[y] + 
 8 g3^2 Nf y^2 C2[\[Psi], g3] conj[y] + 2 y^3 conj[y]^2 - 
 3 d2 d3 Nf y^3 conj[y]^2 - 1/4 Nf^2 y^3 conj[y]^2 + 
 20/3 d3 g2^4 Nf y C2[\[Psi], g2] T2[\[Psi], g2] + 
 20/3 d2 g3^4 Nf y C2[\[Psi], g3] T2[\[Psi], g3];

 (* Quartics *)
\[Beta]\[Lambda][0] = \[Lambda];

\[Beta]\[Lambda][1] = 
(3 g1^4)/8 + (3 g1^2 g2^2)/4 + (9 g2^4)/8 + 3 FH^2 g1^2 g4^2 + 
 3 FH^2 g2^2 g4^2 + 6 FH^4 g4^4 + Nf^2 \[Delta]^2 + \[Delta]Tilde^2 + 
 3 FH g1^3 g4 \[Eta] + 3 FH g1 g2^2 g4 \[Eta] + 
 12 FH^3 g1 g4^3 \[Eta] + 6 FH^2 g1^2 g4^2 \[Eta]^2 - 
 3 g1^2 \[Lambda] - 9 g2^2 \[Lambda] - 12 FH^2 g4^2 \[Lambda] - 
 12 FH g1 g4 \[Eta] \[Lambda] + 24 \[Lambda]^2 + 
 12 yb \[Lambda] conj[yb] - 6 yb^2 conj[yb]^2 + 
 12 yt \[Lambda] conj[yt] - 6 yt^2 conj[yt]^2;

\[Beta]\[Lambda][2] = 
-((379 g1^6)/48) - (559 g1^4 g2^2)/48 - (289 g1^2 g2^4)/48 + (
 305 g2^6)/16 + 8/3 FD1 FH g1^4 g4^2 + 8/3 FD2 FH g1^4 g4^2 + 
 8/3 FD3 FH g1^4 g4^2 + 8/3 FE1 FH g1^4 g4^2 + 8/3 FE2 FH g1^4 g4^2 + 
 8/3 FE3 FH g1^4 g4^2 - 497/12 FH^2 g1^4 g4^2 + 
 8/3 FH FL1 g1^4 g4^2 + 8/3 FH FL2 g1^4 g4^2 + 8/3 FH FL3 g1^4 g4^2 - 
 8/3 FH FQ1 g1^4 g4^2 - 8/3 FH FQ2 g1^4 g4^2 - 8/3 FH FQ3 g1^4 g4^2 - 
 16/3 FH FU1 g1^4 g4^2 - 16/3 FH FU2 g1^4 g4^2 - 
 16/3 FH FU3 g1^4 g4^2 + 8/3 FD1 FH g1^2 g2^2 g4^2 + 
 8/3 FD2 FH g1^2 g2^2 g4^2 + 8/3 FD3 FH g1^2 g2^2 g4^2 + 
 8/3 FE1 FH g1^2 g2^2 g4^2 + 8/3 FE2 FH g1^2 g2^2 g4^2 + 
 8/3 FE3 FH g1^2 g2^2 g4^2 - 239/6 FH^2 g1^2 g2^2 g4^2 + 
 8/3 FH FL1 g1^2 g2^2 g4^2 + 8/3 FH FL2 g1^2 g2^2 g4^2 + 
 8/3 FH FL3 g1^2 g2^2 g4^2 - 8/3 FH FQ1 g1^2 g2^2 g4^2 - 
 8/3 FH FQ2 g1^2 g2^2 g4^2 - 8/3 FH FQ3 g1^2 g2^2 g4^2 - 
 16/3 FH FU1 g1^2 g2^2 g4^2 - 16/3 FH FU2 g1^2 g2^2 g4^2 - 
 16/3 FH FU3 g1^2 g2^2 g4^2 - 289/12 FH^2 g2^4 g4^2 - 
 8 FD1^2 FH^2 g1^2 g4^4 - 8 FD2^2 FH^2 g1^2 g4^4 - 
 8 FD3^2 FH^2 g1^2 g4^4 - 8/3 FE1^2 FH^2 g1^2 g4^4 - 
 8/3 FE2^2 FH^2 g1^2 g4^4 - 8/3 FE3^2 FH^2 g1^2 g4^4 + 
 32/3 FD1 FH^3 g1^2 g4^4 + 32/3 FD2 FH^3 g1^2 g4^4 + 
 32/3 FD3 FH^3 g1^2 g4^4 + 32/3 FE1 FH^3 g1^2 g4^4 + 
 32/3 FE2 FH^3 g1^2 g4^4 + 32/3 FE3 FH^3 g1^2 g4^4 - 
 59 FH^4 g1^2 g4^4 + 32/3 FH^3 FL1 g1^2 g4^4 - 
 16/3 FH^2 FL1^2 g1^2 g4^4 + 32/3 FH^3 FL2 g1^2 g4^4 - 
 16/3 FH^2 FL2^2 g1^2 g4^4 + 32/3 FH^3 FL3 g1^2 g4^4 - 
 16/3 FH^2 FL3^2 g1^2 g4^4 - 32/3 FH^3 FQ1 g1^2 g4^4 - 
 16 FH^2 FQ1^2 g1^2 g4^4 - 32/3 FH^3 FQ2 g1^2 g4^4 - 
 16 FH^2 FQ2^2 g1^2 g4^4 - 32/3 FH^3 FQ3 g1^2 g4^4 - 
 16 FH^2 FQ3^2 g1^2 g4^4 - 64/3 FH^3 FU1 g1^2 g4^4 - 
 8 FH^2 FU1^2 g1^2 g4^4 - 64/3 FH^3 FU2 g1^2 g4^4 - 
 8 FH^2 FU2^2 g1^2 g4^4 - 64/3 FH^3 FU3 g1^2 g4^4 - 
 8 FH^2 FU3^2 g1^2 g4^4 - 8/3 FH^2 F\[Nu]1^2 g1^2 g4^4 - 
 8/3 FH^2 F\[Nu]2^2 g1^2 g4^4 - 8/3 FH^2 F\[Nu]3^2 g1^2 g4^4 - 
 7/3 FH^2 F\[Phi]^2 g1^2 g4^4 - 8 FD1^2 FH^2 g2^2 g4^4 - 
 8 FD2^2 FH^2 g2^2 g4^4 - 8 FD3^2 FH^2 g2^2 g4^4 - 
 8/3 FE1^2 FH^2 g2^2 g4^4 - 8/3 FE2^2 FH^2 g2^2 g4^4 - 
 8/3 FE3^2 FH^2 g2^2 g4^4 - 239/3 FH^4 g2^2 g4^4 - 
 16/3 FH^2 FL1^2 g2^2 g4^4 - 16/3 FH^2 FL2^2 g2^2 g4^4 - 
 16/3 FH^2 FL3^2 g2^2 g4^4 - 16 FH^2 FQ1^2 g2^2 g4^4 - 
 16 FH^2 FQ2^2 g2^2 g4^4 - 16 FH^2 FQ3^2 g2^2 g4^4 - 
 8 FH^2 FU1^2 g2^2 g4^4 - 8 FH^2 FU2^2 g2^2 g4^4 - 
 8 FH^2 FU3^2 g2^2 g4^4 - 8/3 FH^2 F\[Nu]1^2 g2^2 g4^4 - 
 8/3 FH^2 F\[Nu]2^2 g2^2 g4^4 - 8/3 FH^2 F\[Nu]3^2 g2^2 g4^4 - 
 7/3 FH^2 F\[Phi]^2 g2^2 g4^4 - 32 FD1^2 FH^4 g4^6 - 
 32 FD2^2 FH^4 g4^6 - 32 FD3^2 FH^4 g4^6 - 32/3 FE1^2 FH^4 g4^6 - 
 32/3 FE2^2 FH^4 g4^6 - 32/3 FE3^2 FH^4 g4^6 - (236 FH^6 g4^6)/3 - 
 64/3 FH^4 FL1^2 g4^6 - 64/3 FH^4 FL2^2 g4^6 - 64/3 FH^4 FL3^2 g4^6 - 
 64 FH^4 FQ1^2 g4^6 - 64 FH^4 FQ2^2 g4^6 - 64 FH^4 FQ3^2 g4^6 - 
 32 FH^4 FU1^2 g4^6 - 32 FH^4 FU2^2 g4^6 - 32 FH^4 FU3^2 g4^6 - 
 32/3 FH^4 F\[Nu]1^2 g4^6 - 32/3 FH^4 F\[Nu]2^2 g4^6 - 
 32/3 FH^4 F\[Nu]3^2 g4^6 - 28/3 FH^4 F\[Phi]^2 g4^6 - 
 8/3 d2 d3 FH^2 F\[Psi]L^2 g1^2 g4^4 Nf - 
 8/3 d2 d3 FH^2 F\[Psi]R^2 g1^2 g4^4 Nf - 
 8/3 d2 d3 FH^2 F\[Psi]L^2 g2^2 g4^4 Nf - 
 8/3 d2 d3 FH^2 F\[Psi]R^2 g2^2 g4^4 Nf - 
 32/3 d2 d3 FH^4 F\[Psi]L^2 g4^6 Nf - 
 32/3 d2 d3 FH^4 F\[Psi]R^2 g4^6 Nf - 7/3 FH^2 FS^2 g1^2 g4^4 Nf^2 - 
 7/3 FH^2 FS^2 g2^2 g4^4 Nf^2 - 28/3 FH^4 FS^2 g4^6 Nf^2 - 
 8/3 d2 d3 FH F\[Psi]L g1^4 g4^2 Nf Y\[Psi] - 
 8/3 d2 d3 FH F\[Psi]R g1^4 g4^2 Nf Y\[Psi] - 
 8/3 d2 d3 FH F\[Psi]L g1^2 g2^2 g4^2 Nf Y\[Psi] - 
 8/3 d2 d3 FH F\[Psi]R g1^2 g2^2 g4^2 Nf Y\[Psi] - 
 32/3 d2 d3 FH^3 F\[Psi]L g1^2 g4^4 Nf Y\[Psi] - 
 32/3 d2 d3 FH^3 F\[Psi]R g1^2 g4^4 Nf Y\[Psi] - 
 4/3 d2 d3 g1^6 Nf Y\[Psi]^2 - 4/3 d2 d3 g1^4 g2^2 Nf Y\[Psi]^2 - 
 16/3 d2 d3 FH^2 g1^4 g4^2 Nf Y\[Psi]^2 + 
 20 FH^2 FS^2 g4^4 Nf^2 \[Delta] + 8 FS^2 g4^2 Nf^2 \[Delta]^2 - 
 4 Nf^2 \[Delta]^3 + 20 FH^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 8 F\[Phi]^2 g4^2 \[Delta]Tilde^2 - 4 \[Delta]Tilde^3 + 
 4/3 FD1 g1^5 g4 \[Eta] + 4/3 FD2 g1^5 g4 \[Eta] + 
 4/3 FD3 g1^5 g4 \[Eta] + 4/3 FE1 g1^5 g4 \[Eta] + 
 4/3 FE2 g1^5 g4 \[Eta] + 4/3 FE3 g1^5 g4 \[Eta] - 
 817/12 FH g1^5 g4 \[Eta] + 4/3 FL1 g1^5 g4 \[Eta] + 
 4/3 FL2 g1^5 g4 \[Eta] + 4/3 FL3 g1^5 g4 \[Eta] - 
 4/3 FQ1 g1^5 g4 \[Eta] - 4/3 FQ2 g1^5 g4 \[Eta] - 
 4/3 FQ3 g1^5 g4 \[Eta] - 8/3 FU1 g1^5 g4 \[Eta] - 
 8/3 FU2 g1^5 g4 \[Eta] - 8/3 FU3 g1^5 g4 \[Eta] + 
 4/3 FD1 g1^3 g2^2 g4 \[Eta] + 4/3 FD2 g1^3 g2^2 g4 \[Eta] + 
 4/3 FD3 g1^3 g2^2 g4 \[Eta] + 4/3 FE1 g1^3 g2^2 g4 \[Eta] + 
 4/3 FE2 g1^3 g2^2 g4 \[Eta] + 4/3 FE3 g1^3 g2^2 g4 \[Eta] - 
 133/2 FH g1^3 g2^2 g4 \[Eta] + 4/3 FL1 g1^3 g2^2 g4 \[Eta] + 
 4/3 FL2 g1^3 g2^2 g4 \[Eta] + 4/3 FL3 g1^3 g2^2 g4 \[Eta] - 
 4/3 FQ1 g1^3 g2^2 g4 \[Eta] - 4/3 FQ2 g1^3 g2^2 g4 \[Eta] - 
 4/3 FQ3 g1^3 g2^2 g4 \[Eta] - 8/3 FU1 g1^3 g2^2 g4 \[Eta] - 
 8/3 FU2 g1^3 g2^2 g4 \[Eta] - 8/3 FU3 g1^3 g2^2 g4 \[Eta] - 
 289/12 FH g1 g2^4 g4 \[Eta] - 8 FD1^2 FH g1^3 g4^3 \[Eta] - 
 8 FD2^2 FH g1^3 g4^3 \[Eta] - 8 FD3^2 FH g1^3 g4^3 \[Eta] - 
 8/3 FE1^2 FH g1^3 g4^3 \[Eta] - 8/3 FE2^2 FH g1^3 g4^3 \[Eta] - 
 8/3 FE3^2 FH g1^3 g4^3 \[Eta] + 64/3 FD1 FH^2 g1^3 g4^3 \[Eta] + 
 64/3 FD2 FH^2 g1^3 g4^3 \[Eta] + 64/3 FD3 FH^2 g1^3 g4^3 \[Eta] + 
 64/3 FE1 FH^2 g1^3 g4^3 \[Eta] + 64/3 FE2 FH^2 g1^3 g4^3 \[Eta] + 
 64/3 FE3 FH^2 g1^3 g4^3 \[Eta] - 674/3 FH^3 g1^3 g4^3 \[Eta] + 
 64/3 FH^2 FL1 g1^3 g4^3 \[Eta] - 16/3 FH FL1^2 g1^3 g4^3 \[Eta] + 
 64/3 FH^2 FL2 g1^3 g4^3 \[Eta] - 16/3 FH FL2^2 g1^3 g4^3 \[Eta] + 
 64/3 FH^2 FL3 g1^3 g4^3 \[Eta] - 16/3 FH FL3^2 g1^3 g4^3 \[Eta] - 
 64/3 FH^2 FQ1 g1^3 g4^3 \[Eta] - 16 FH FQ1^2 g1^3 g4^3 \[Eta] - 
 64/3 FH^2 FQ2 g1^3 g4^3 \[Eta] - 16 FH FQ2^2 g1^3 g4^3 \[Eta] - 
 64/3 FH^2 FQ3 g1^3 g4^3 \[Eta] - 16 FH FQ3^2 g1^3 g4^3 \[Eta] - 
 128/3 FH^2 FU1 g1^3 g4^3 \[Eta] - 8 FH FU1^2 g1^3 g4^3 \[Eta] - 
 128/3 FH^2 FU2 g1^3 g4^3 \[Eta] - 8 FH FU2^2 g1^3 g4^3 \[Eta] - 
 128/3 FH^2 FU3 g1^3 g4^3 \[Eta] - 8 FH FU3^2 g1^3 g4^3 \[Eta] - 
 8/3 FH F\[Nu]1^2 g1^3 g4^3 \[Eta] - 
 8/3 FH F\[Nu]2^2 g1^3 g4^3 \[Eta] - 
 8/3 FH F\[Nu]3^2 g1^3 g4^3 \[Eta] - 
 7/3 FH F\[Phi]^2 g1^3 g4^3 \[Eta] - 8 FD1^2 FH g1 g2^2 g4^3 \[Eta] - 
 8 FD2^2 FH g1 g2^2 g4^3 \[Eta] - 8 FD3^2 FH g1 g2^2 g4^3 \[Eta] - 
 8/3 FE1^2 FH g1 g2^2 g4^3 \[Eta] - 
 8/3 FE2^2 FH g1 g2^2 g4^3 \[Eta] - 
 8/3 FE3^2 FH g1 g2^2 g4^3 \[Eta] + 
 16/3 FD1 FH^2 g1 g2^2 g4^3 \[Eta] + 
 16/3 FD2 FH^2 g1 g2^2 g4^3 \[Eta] + 
 16/3 FD3 FH^2 g1 g2^2 g4^3 \[Eta] + 
 16/3 FE1 FH^2 g1 g2^2 g4^3 \[Eta] + 
 16/3 FE2 FH^2 g1 g2^2 g4^3 \[Eta] + 
 16/3 FE3 FH^2 g1 g2^2 g4^3 \[Eta] - 478/3 FH^3 g1 g2^2 g4^3 \[Eta] + 
 16/3 FH^2 FL1 g1 g2^2 g4^3 \[Eta] - 
 16/3 FH FL1^2 g1 g2^2 g4^3 \[Eta] + 
 16/3 FH^2 FL2 g1 g2^2 g4^3 \[Eta] - 
 16/3 FH FL2^2 g1 g2^2 g4^3 \[Eta] + 
 16/3 FH^2 FL3 g1 g2^2 g4^3 \[Eta] - 
 16/3 FH FL3^2 g1 g2^2 g4^3 \[Eta] - 
 16/3 FH^2 FQ1 g1 g2^2 g4^3 \[Eta] - 
 16 FH FQ1^2 g1 g2^2 g4^3 \[Eta] - 
 16/3 FH^2 FQ2 g1 g2^2 g4^3 \[Eta] - 
 16 FH FQ2^2 g1 g2^2 g4^3 \[Eta] - 
 16/3 FH^2 FQ3 g1 g2^2 g4^3 \[Eta] - 
 16 FH FQ3^2 g1 g2^2 g4^3 \[Eta] - 
 32/3 FH^2 FU1 g1 g2^2 g4^3 \[Eta] - 8 FH FU1^2 g1 g2^2 g4^3 \[Eta] - 
 32/3 FH^2 FU2 g1 g2^2 g4^3 \[Eta] - 8 FH FU2^2 g1 g2^2 g4^3 \[Eta] - 
 32/3 FH^2 FU3 g1 g2^2 g4^3 \[Eta] - 8 FH FU3^2 g1 g2^2 g4^3 \[Eta] - 
 8/3 FH F\[Nu]1^2 g1 g2^2 g4^3 \[Eta] - 
 8/3 FH F\[Nu]2^2 g1 g2^2 g4^3 \[Eta] - 
 8/3 FH F\[Nu]3^2 g1 g2^2 g4^3 \[Eta] - 
 7/3 FH F\[Phi]^2 g1 g2^2 g4^3 \[Eta] - 
 64 FD1^2 FH^3 g1 g4^5 \[Eta] - 64 FD2^2 FH^3 g1 g4^5 \[Eta] - 
 64 FD3^2 FH^3 g1 g4^5 \[Eta] - 64/3 FE1^2 FH^3 g1 g4^5 \[Eta] - 
 64/3 FE2^2 FH^3 g1 g4^5 \[Eta] - 64/3 FE3^2 FH^3 g1 g4^5 \[Eta] + 
 64/3 FD1 FH^4 g1 g4^5 \[Eta] + 64/3 FD2 FH^4 g1 g4^5 \[Eta] + 
 64/3 FD3 FH^4 g1 g4^5 \[Eta] + 64/3 FE1 FH^4 g1 g4^5 \[Eta] + 
 64/3 FE2 FH^4 g1 g4^5 \[Eta] + 64/3 FE3 FH^4 g1 g4^5 \[Eta] - 
 236 FH^5 g1 g4^5 \[Eta] + 64/3 FH^4 FL1 g1 g4^5 \[Eta] - 
 128/3 FH^3 FL1^2 g1 g4^5 \[Eta] + 64/3 FH^4 FL2 g1 g4^5 \[Eta] - 
 128/3 FH^3 FL2^2 g1 g4^5 \[Eta] + 64/3 FH^4 FL3 g1 g4^5 \[Eta] - 
 128/3 FH^3 FL3^2 g1 g4^5 \[Eta] - 64/3 FH^4 FQ1 g1 g4^5 \[Eta] - 
 128 FH^3 FQ1^2 g1 g4^5 \[Eta] - 64/3 FH^4 FQ2 g1 g4^5 \[Eta] - 
 128 FH^3 FQ2^2 g1 g4^5 \[Eta] - 64/3 FH^4 FQ3 g1 g4^5 \[Eta] - 
 128 FH^3 FQ3^2 g1 g4^5 \[Eta] - 128/3 FH^4 FU1 g1 g4^5 \[Eta] - 
 64 FH^3 FU1^2 g1 g4^5 \[Eta] - 128/3 FH^4 FU2 g1 g4^5 \[Eta] - 
 64 FH^3 FU2^2 g1 g4^5 \[Eta] - 128/3 FH^4 FU3 g1 g4^5 \[Eta] - 
 64 FH^3 FU3^2 g1 g4^5 \[Eta] - 64/3 FH^3 F\[Nu]1^2 g1 g4^5 \[Eta] - 
 64/3 FH^3 F\[Nu]2^2 g1 g4^5 \[Eta] - 
 64/3 FH^3 F\[Nu]3^2 g1 g4^5 \[Eta] - 
 56/3 FH^3 F\[Phi]^2 g1 g4^5 \[Eta] - 
 8/3 d2 d3 FH F\[Psi]L^2 g1^3 g4^3 Nf \[Eta] - 
 8/3 d2 d3 FH F\[Psi]R^2 g1^3 g4^3 Nf \[Eta] - 
 8/3 d2 d3 FH F\[Psi]L^2 g1 g2^2 g4^3 Nf \[Eta] - 
 8/3 d2 d3 FH F\[Psi]R^2 g1 g2^2 g4^3 Nf \[Eta] - 
 64/3 d2 d3 FH^3 F\[Psi]L^2 g1 g4^5 Nf \[Eta] - 
 64/3 d2 d3 FH^3 F\[Psi]R^2 g1 g4^5 Nf \[Eta] - 
 7/3 FH FS^2 g1^3 g4^3 Nf^2 \[Eta] - 
 7/3 FH FS^2 g1 g2^2 g4^3 Nf^2 \[Eta] - 
 56/3 FH^3 FS^2 g1 g4^5 Nf^2 \[Eta] - 
 4/3 d2 d3 F\[Psi]L g1^5 g4 Nf Y\[Psi] \[Eta] - 
 4/3 d2 d3 F\[Psi]R g1^5 g4 Nf Y\[Psi] \[Eta] - 
 4/3 d2 d3 F\[Psi]L g1^3 g2^2 g4 Nf Y\[Psi] \[Eta] - 
 4/3 d2 d3 F\[Psi]R g1^3 g2^2 g4 Nf Y\[Psi] \[Eta] - 
 64/3 d2 d3 FH^2 F\[Psi]L g1^3 g4^3 Nf Y\[Psi] \[Eta] - 
 64/3 d2 d3 FH^2 F\[Psi]R g1^3 g4^3 Nf Y\[Psi] \[Eta] - 
 16/3 d2 d3 FH^2 F\[Psi]L g1 g2^2 g4^3 Nf Y\[Psi] \[Eta] - 
 16/3 d2 d3 FH^2 F\[Psi]R g1 g2^2 g4^3 Nf Y\[Psi] \[Eta] - 
 64/3 d2 d3 FH^4 F\[Psi]L g1 g4^5 Nf Y\[Psi] \[Eta] - 
 64/3 d2 d3 FH^4 F\[Psi]R g1 g4^5 Nf Y\[Psi] \[Eta] - 
 32/3 d2 d3 FH g1^5 g4 Nf Y\[Psi]^2 \[Eta] - 
 16/3 d2 d3 FH g1^3 g2^2 g4 Nf Y\[Psi]^2 \[Eta] - 
 64/3 d2 d3 FH^3 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta] + 
 20 FH FS^2 g1 g4^3 Nf^2 \[Delta] \[Eta] + 
 20 FH F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 2 FD1^2 g1^4 g4^2 \[Eta]^2 - 2 FD2^2 g1^4 g4^2 \[Eta]^2 - 
 2 FD3^2 g1^4 g4^2 \[Eta]^2 - 2/3 FE1^2 g1^4 g4^2 \[Eta]^2 - 
 2/3 FE2^2 g1^4 g4^2 \[Eta]^2 - 2/3 FE3^2 g1^4 g4^2 \[Eta]^2 + 
 8 FD1 FH g1^4 g4^2 \[Eta]^2 + 8 FD2 FH g1^4 g4^2 \[Eta]^2 + 
 8 FD3 FH g1^4 g4^2 \[Eta]^2 + 8 FE1 FH g1^4 g4^2 \[Eta]^2 + 
 8 FE2 FH g1^4 g4^2 \[Eta]^2 + 8 FE3 FH g1^4 g4^2 \[Eta]^2 - 
 577/3 FH^2 g1^4 g4^2 \[Eta]^2 + 8 FH FL1 g1^4 g4^2 \[Eta]^2 - 
 4/3 FL1^2 g1^4 g4^2 \[Eta]^2 + 8 FH FL2 g1^4 g4^2 \[Eta]^2 - 
 4/3 FL2^2 g1^4 g4^2 \[Eta]^2 + 8 FH FL3 g1^4 g4^2 \[Eta]^2 - 
 4/3 FL3^2 g1^4 g4^2 \[Eta]^2 - 8 FH FQ1 g1^4 g4^2 \[Eta]^2 - 
 4 FQ1^2 g1^4 g4^2 \[Eta]^2 - 8 FH FQ2 g1^4 g4^2 \[Eta]^2 - 
 4 FQ2^2 g1^4 g4^2 \[Eta]^2 - 8 FH FQ3 g1^4 g4^2 \[Eta]^2 - 
 4 FQ3^2 g1^4 g4^2 \[Eta]^2 - 16 FH FU1 g1^4 g4^2 \[Eta]^2 - 
 2 FU1^2 g1^4 g4^2 \[Eta]^2 - 16 FH FU2 g1^4 g4^2 \[Eta]^2 - 
 2 FU2^2 g1^4 g4^2 \[Eta]^2 - 16 FH FU3 g1^4 g4^2 \[Eta]^2 - 
 2 FU3^2 g1^4 g4^2 \[Eta]^2 - 2/3 F\[Nu]1^2 g1^4 g4^2 \[Eta]^2 - 
 2/3 F\[Nu]2^2 g1^4 g4^2 \[Eta]^2 - 
 2/3 F\[Nu]3^2 g1^4 g4^2 \[Eta]^2 - 
 7/12 F\[Phi]^2 g1^4 g4^2 \[Eta]^2 - 
 2 FD1^2 g1^2 g2^2 g4^2 \[Eta]^2 - 2 FD2^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2 FD3^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2/3 FE1^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2/3 FE2^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2/3 FE3^2 g1^2 g2^2 g4^2 \[Eta]^2 + 
 8/3 FD1 FH g1^2 g2^2 g4^2 \[Eta]^2 + 
 8/3 FD2 FH g1^2 g2^2 g4^2 \[Eta]^2 + 
 8/3 FD3 FH g1^2 g2^2 g4^2 \[Eta]^2 + 
 8/3 FE1 FH g1^2 g2^2 g4^2 \[Eta]^2 + 
 8/3 FE2 FH g1^2 g2^2 g4^2 \[Eta]^2 + 
 8/3 FE3 FH g1^2 g2^2 g4^2 \[Eta]^2 - 
 319/3 FH^2 g1^2 g2^2 g4^2 \[Eta]^2 + 
 8/3 FH FL1 g1^2 g2^2 g4^2 \[Eta]^2 - 
 4/3 FL1^2 g1^2 g2^2 g4^2 \[Eta]^2 + 
 8/3 FH FL2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 4/3 FL2^2 g1^2 g2^2 g4^2 \[Eta]^2 + 
 8/3 FH FL3 g1^2 g2^2 g4^2 \[Eta]^2 - 
 4/3 FL3^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 8/3 FH FQ1 g1^2 g2^2 g4^2 \[Eta]^2 - 
 4 FQ1^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 8/3 FH FQ2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 4 FQ2^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 8/3 FH FQ3 g1^2 g2^2 g4^2 \[Eta]^2 - 
 4 FQ3^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 16/3 FH FU1 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2 FU1^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 16/3 FH FU2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2 FU2^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 16/3 FH FU3 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2 FU3^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2/3 F\[Nu]1^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2/3 F\[Nu]2^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 2/3 F\[Nu]3^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 7/12 F\[Phi]^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 40 FD1^2 FH^2 g1^2 g4^4 \[Eta]^2 - 
 40 FD2^2 FH^2 g1^2 g4^4 \[Eta]^2 - 
 40 FD3^2 FH^2 g1^2 g4^4 \[Eta]^2 - 
 40/3 FE1^2 FH^2 g1^2 g4^4 \[Eta]^2 - 
 40/3 FE2^2 FH^2 g1^2 g4^4 \[Eta]^2 - 
 40/3 FE3^2 FH^2 g1^2 g4^4 \[Eta]^2 + 
 32 FD1 FH^3 g1^2 g4^4 \[Eta]^2 + 32 FD2 FH^3 g1^2 g4^4 \[Eta]^2 + 
 32 FD3 FH^3 g1^2 g4^4 \[Eta]^2 + 32 FE1 FH^3 g1^2 g4^4 \[Eta]^2 + 
 32 FE2 FH^3 g1^2 g4^4 \[Eta]^2 + 32 FE3 FH^3 g1^2 g4^4 \[Eta]^2 - 
 1028/3 FH^4 g1^2 g4^4 \[Eta]^2 + 32 FH^3 FL1 g1^2 g4^4 \[Eta]^2 - 
 80/3 FH^2 FL1^2 g1^2 g4^4 \[Eta]^2 + 
 32 FH^3 FL2 g1^2 g4^4 \[Eta]^2 - 
 80/3 FH^2 FL2^2 g1^2 g4^4 \[Eta]^2 + 
 32 FH^3 FL3 g1^2 g4^4 \[Eta]^2 - 
 80/3 FH^2 FL3^2 g1^2 g4^4 \[Eta]^2 - 
 32 FH^3 FQ1 g1^2 g4^4 \[Eta]^2 - 80 FH^2 FQ1^2 g1^2 g4^4 \[Eta]^2 - 
 32 FH^3 FQ2 g1^2 g4^4 \[Eta]^2 - 80 FH^2 FQ2^2 g1^2 g4^4 \[Eta]^2 - 
 32 FH^3 FQ3 g1^2 g4^4 \[Eta]^2 - 80 FH^2 FQ3^2 g1^2 g4^4 \[Eta]^2 - 
 64 FH^3 FU1 g1^2 g4^4 \[Eta]^2 - 40 FH^2 FU1^2 g1^2 g4^4 \[Eta]^2 - 
 64 FH^3 FU2 g1^2 g4^4 \[Eta]^2 - 40 FH^2 FU2^2 g1^2 g4^4 \[Eta]^2 - 
 64 FH^3 FU3 g1^2 g4^4 \[Eta]^2 - 40 FH^2 FU3^2 g1^2 g4^4 \[Eta]^2 - 
 40/3 FH^2 F\[Nu]1^2 g1^2 g4^4 \[Eta]^2 - 
 40/3 FH^2 F\[Nu]2^2 g1^2 g4^4 \[Eta]^2 - 
 40/3 FH^2 F\[Nu]3^2 g1^2 g4^4 \[Eta]^2 - 
 35/3 FH^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 2/3 d2 d3 F\[Psi]L^2 g1^4 g4^2 Nf \[Eta]^2 - 
 2/3 d2 d3 F\[Psi]R^2 g1^4 g4^2 Nf \[Eta]^2 - 
 2/3 d2 d3 F\[Psi]L^2 g1^2 g2^2 g4^2 Nf \[Eta]^2 - 
 2/3 d2 d3 F\[Psi]R^2 g1^2 g2^2 g4^2 Nf \[Eta]^2 - 
 40/3 d2 d3 FH^2 F\[Psi]L^2 g1^2 g4^4 Nf \[Eta]^2 - 
 40/3 d2 d3 FH^2 F\[Psi]R^2 g1^2 g4^4 Nf \[Eta]^2 - 
 7/12 FS^2 g1^4 g4^2 Nf^2 \[Eta]^2 - 
 7/12 FS^2 g1^2 g2^2 g4^2 Nf^2 \[Eta]^2 - 
 35/3 FH^2 FS^2 g1^2 g4^4 Nf^2 \[Eta]^2 - 
 8 d2 d3 FH F\[Psi]L g1^4 g4^2 Nf Y\[Psi] \[Eta]^2 - 
 8 d2 d3 FH F\[Psi]R g1^4 g4^2 Nf Y\[Psi] \[Eta]^2 - 
 8/3 d2 d3 FH F\[Psi]L g1^2 g2^2 g4^2 Nf Y\[Psi] \[Eta]^2 - 
 8/3 d2 d3 FH F\[Psi]R g1^2 g2^2 g4^2 Nf Y\[Psi] \[Eta]^2 - 
 32 d2 d3 FH^3 F\[Psi]L g1^2 g4^4 Nf Y\[Psi] \[Eta]^2 - 
 32 d2 d3 FH^3 F\[Psi]R g1^2 g4^4 Nf Y\[Psi] \[Eta]^2 - 
 80/3 d2 d3 FH^2 g1^4 g4^2 Nf Y\[Psi]^2 \[Eta]^2 - 
 16/3 d2 d3 FH^2 g1^2 g2^2 g4^2 Nf Y\[Psi]^2 \[Eta]^2 - 
 64/3 d2 d3 FH^4 g1^2 g4^4 Nf Y\[Psi]^2 \[Eta]^2 + 
 5 FS^2 g1^2 g4^2 Nf^2 \[Delta] \[Eta]^2 + 
 5 F\[Phi]^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 8 FD1^2 FH g1^3 g4^3 \[Eta]^3 - 8 FD2^2 FH g1^3 g4^3 \[Eta]^3 - 
 8 FD3^2 FH g1^3 g4^3 \[Eta]^3 - 8/3 FE1^2 FH g1^3 g4^3 \[Eta]^3 - 
 8/3 FE2^2 FH g1^3 g4^3 \[Eta]^3 - 8/3 FE3^2 FH g1^3 g4^3 \[Eta]^3 + 
 32/3 FD1 FH^2 g1^3 g4^3 \[Eta]^3 + 
 32/3 FD2 FH^2 g1^3 g4^3 \[Eta]^3 + 
 32/3 FD3 FH^2 g1^3 g4^3 \[Eta]^3 + 
 32/3 FE1 FH^2 g1^3 g4^3 \[Eta]^3 + 
 32/3 FE2 FH^2 g1^3 g4^3 \[Eta]^3 + 
 32/3 FE3 FH^2 g1^3 g4^3 \[Eta]^3 - 556/3 FH^3 g1^3 g4^3 \[Eta]^3 + 
 32/3 FH^2 FL1 g1^3 g4^3 \[Eta]^3 - 
 16/3 FH FL1^2 g1^3 g4^3 \[Eta]^3 + 
 32/3 FH^2 FL2 g1^3 g4^3 \[Eta]^3 - 
 16/3 FH FL2^2 g1^3 g4^3 \[Eta]^3 + 
 32/3 FH^2 FL3 g1^3 g4^3 \[Eta]^3 - 
 16/3 FH FL3^2 g1^3 g4^3 \[Eta]^3 - 
 32/3 FH^2 FQ1 g1^3 g4^3 \[Eta]^3 - 16 FH FQ1^2 g1^3 g4^3 \[Eta]^3 - 
 32/3 FH^2 FQ2 g1^3 g4^3 \[Eta]^3 - 16 FH FQ2^2 g1^3 g4^3 \[Eta]^3 - 
 32/3 FH^2 FQ3 g1^3 g4^3 \[Eta]^3 - 16 FH FQ3^2 g1^3 g4^3 \[Eta]^3 - 
 64/3 FH^2 FU1 g1^3 g4^3 \[Eta]^3 - 8 FH FU1^2 g1^3 g4^3 \[Eta]^3 - 
 64/3 FH^2 FU2 g1^3 g4^3 \[Eta]^3 - 8 FH FU2^2 g1^3 g4^3 \[Eta]^3 - 
 64/3 FH^2 FU3 g1^3 g4^3 \[Eta]^3 - 8 FH FU3^2 g1^3 g4^3 \[Eta]^3 - 
 8/3 FH F\[Nu]1^2 g1^3 g4^3 \[Eta]^3 - 
 8/3 FH F\[Nu]2^2 g1^3 g4^3 \[Eta]^3 - 
 8/3 FH F\[Nu]3^2 g1^3 g4^3 \[Eta]^3 - 
 7/3 FH F\[Phi]^2 g1^3 g4^3 \[Eta]^3 - 
 8/3 d2 d3 FH F\[Psi]L^2 g1^3 g4^3 Nf \[Eta]^3 - 
 8/3 d2 d3 FH F\[Psi]R^2 g1^3 g4^3 Nf \[Eta]^3 - 
 7/3 FH FS^2 g1^3 g4^3 Nf^2 \[Eta]^3 - 
 32/3 d2 d3 FH^2 F\[Psi]L g1^3 g4^3 Nf Y\[Psi] \[Eta]^3 - 
 32/3 d2 d3 FH^2 F\[Psi]R g1^3 g4^3 Nf Y\[Psi] \[Eta]^3 - 
 64/3 d2 d3 FH^3 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta]^3 + (
 629 g1^4 \[Lambda])/24 + 39/4 g1^2 g2^2 \[Lambda] - (
 73 g2^4 \[Lambda])/8 - 20/3 FD1 FH g1^2 g4^2 \[Lambda] - 
 20/3 FD2 FH g1^2 g4^2 \[Lambda] - 20/3 FD3 FH g1^2 g4^2 \[Lambda] - 
 20/3 FE1 FH g1^2 g4^2 \[Lambda] - 20/3 FE2 FH g1^2 g4^2 \[Lambda] - 
 20/3 FE3 FH g1^2 g4^2 \[Lambda] + 229/3 FH^2 g1^2 g4^2 \[Lambda] - 
 20/3 FH FL1 g1^2 g4^2 \[Lambda] - 20/3 FH FL2 g1^2 g4^2 \[Lambda] - 
 20/3 FH FL3 g1^2 g4^2 \[Lambda] + 20/3 FH FQ1 g1^2 g4^2 \[Lambda] + 
 20/3 FH FQ2 g1^2 g4^2 \[Lambda] + 20/3 FH FQ3 g1^2 g4^2 \[Lambda] + 
 40/3 FH FU1 g1^2 g4^2 \[Lambda] + 40/3 FH FU2 g1^2 g4^2 \[Lambda] + 
 40/3 FH FU3 g1^2 g4^2 \[Lambda] + 39 FH^2 g2^2 g4^2 \[Lambda] + 
 20 FD1^2 FH^2 g4^4 \[Lambda] + 20 FD2^2 FH^2 g4^4 \[Lambda] + 
 20 FD3^2 FH^2 g4^4 \[Lambda] + 20/3 FE1^2 FH^2 g4^4 \[Lambda] + 
 20/3 FE2^2 FH^2 g4^4 \[Lambda] + 20/3 FE3^2 FH^2 g4^4 \[Lambda] + 
 458/3 FH^4 g4^4 \[Lambda] + 40/3 FH^2 FL1^2 g4^4 \[Lambda] + 
 40/3 FH^2 FL2^2 g4^4 \[Lambda] + 40/3 FH^2 FL3^2 g4^4 \[Lambda] + 
 40 FH^2 FQ1^2 g4^4 \[Lambda] + 40 FH^2 FQ2^2 g4^4 \[Lambda] + 
 40 FH^2 FQ3^2 g4^4 \[Lambda] + 20 FH^2 FU1^2 g4^4 \[Lambda] + 
 20 FH^2 FU2^2 g4^4 \[Lambda] + 20 FH^2 FU3^2 g4^4 \[Lambda] + 
 20/3 FH^2 F\[Nu]1^2 g4^4 \[Lambda] + 
 20/3 FH^2 F\[Nu]2^2 g4^4 \[Lambda] + 
 20/3 FH^2 F\[Nu]3^2 g4^4 \[Lambda] + 
 22/3 FH^2 F\[Phi]^2 g4^4 \[Lambda] + 
 20/3 d2 d3 FH^2 F\[Psi]L^2 g4^4 Nf \[Lambda] + 
 20/3 d2 d3 FH^2 F\[Psi]R^2 g4^4 Nf \[Lambda] + 
 22/3 FH^2 FS^2 g4^4 Nf^2 \[Lambda] + 
 20/3 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf Y\[Psi] \[Lambda] + 
 20/3 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf Y\[Psi] \[Lambda] + 
 10/3 d2 d3 g1^4 Nf Y\[Psi]^2 \[Lambda] - 
 10 Nf^2 \[Delta]^2 \[Lambda] - 10 \[Delta]Tilde^2 \[Lambda] - 
 10/3 FD1 g1^3 g4 \[Eta] \[Lambda] - 
 10/3 FD2 g1^3 g4 \[Eta] \[Lambda] - 
 10/3 FD3 g1^3 g4 \[Eta] \[Lambda] - 
 10/3 FE1 g1^3 g4 \[Eta] \[Lambda] - 
 10/3 FE2 g1^3 g4 \[Eta] \[Lambda] - 
 10/3 FE3 g1^3 g4 \[Eta] \[Lambda] + 
 143 FH g1^3 g4 \[Eta] \[Lambda] - 
 10/3 FL1 g1^3 g4 \[Eta] \[Lambda] - 
 10/3 FL2 g1^3 g4 \[Eta] \[Lambda] - 
 10/3 FL3 g1^3 g4 \[Eta] \[Lambda] + 
 10/3 FQ1 g1^3 g4 \[Eta] \[Lambda] + 
 10/3 FQ2 g1^3 g4 \[Eta] \[Lambda] + 
 10/3 FQ3 g1^3 g4 \[Eta] \[Lambda] + 
 20/3 FU1 g1^3 g4 \[Eta] \[Lambda] + 
 20/3 FU2 g1^3 g4 \[Eta] \[Lambda] + 
 20/3 FU3 g1^3 g4 \[Eta] \[Lambda] + 
 39 FH g1 g2^2 g4 \[Eta] \[Lambda] + 
 20 FD1^2 FH g1 g4^3 \[Eta] \[Lambda] + 
 20 FD2^2 FH g1 g4^3 \[Eta] \[Lambda] + 
 20 FD3^2 FH g1 g4^3 \[Eta] \[Lambda] + 
 20/3 FE1^2 FH g1 g4^3 \[Eta] \[Lambda] + 
 20/3 FE2^2 FH g1 g4^3 \[Eta] \[Lambda] + 
 20/3 FE3^2 FH g1 g4^3 \[Eta] \[Lambda] - 
 40/3 FD1 FH^2 g1 g4^3 \[Eta] \[Lambda] - 
 40/3 FD2 FH^2 g1 g4^3 \[Eta] \[Lambda] - 
 40/3 FD3 FH^2 g1 g4^3 \[Eta] \[Lambda] - 
 40/3 FE1 FH^2 g1 g4^3 \[Eta] \[Lambda] - 
 40/3 FE2 FH^2 g1 g4^3 \[Eta] \[Lambda] - 
 40/3 FE3 FH^2 g1 g4^3 \[Eta] \[Lambda] + 
 916/3 FH^3 g1 g4^3 \[Eta] \[Lambda] - 
 40/3 FH^2 FL1 g1 g4^3 \[Eta] \[Lambda] + 
 40/3 FH FL1^2 g1 g4^3 \[Eta] \[Lambda] - 
 40/3 FH^2 FL2 g1 g4^3 \[Eta] \[Lambda] + 
 40/3 FH FL2^2 g1 g4^3 \[Eta] \[Lambda] - 
 40/3 FH^2 FL3 g1 g4^3 \[Eta] \[Lambda] + 
 40/3 FH FL3^2 g1 g4^3 \[Eta] \[Lambda] + 
 40/3 FH^2 FQ1 g1 g4^3 \[Eta] \[Lambda] + 
 40 FH FQ1^2 g1 g4^3 \[Eta] \[Lambda] + 
 40/3 FH^2 FQ2 g1 g4^3 \[Eta] \[Lambda] + 
 40 FH FQ2^2 g1 g4^3 \[Eta] \[Lambda] + 
 40/3 FH^2 FQ3 g1 g4^3 \[Eta] \[Lambda] + 
 40 FH FQ3^2 g1 g4^3 \[Eta] \[Lambda] + 
 80/3 FH^2 FU1 g1 g4^3 \[Eta] \[Lambda] + 
 20 FH FU1^2 g1 g4^3 \[Eta] \[Lambda] + 
 80/3 FH^2 FU2 g1 g4^3 \[Eta] \[Lambda] + 
 20 FH FU2^2 g1 g4^3 \[Eta] \[Lambda] + 
 80/3 FH^2 FU3 g1 g4^3 \[Eta] \[Lambda] + 
 20 FH FU3^2 g1 g4^3 \[Eta] \[Lambda] + 
 20/3 FH F\[Nu]1^2 g1 g4^3 \[Eta] \[Lambda] + 
 20/3 FH F\[Nu]2^2 g1 g4^3 \[Eta] \[Lambda] + 
 20/3 FH F\[Nu]3^2 g1 g4^3 \[Eta] \[Lambda] + 
 22/3 FH F\[Phi]^2 g1 g4^3 \[Eta] \[Lambda] + 
 20/3 d2 d3 FH F\[Psi]L^2 g1 g4^3 Nf \[Eta] \[Lambda] + 
 20/3 d2 d3 FH F\[Psi]R^2 g1 g4^3 Nf \[Eta] \[Lambda] + 
 22/3 FH FS^2 g1 g4^3 Nf^2 \[Eta] \[Lambda] + 
 10/3 d2 d3 F\[Psi]L g1^3 g4 Nf Y\[Psi] \[Eta] \[Lambda] + 
 10/3 d2 d3 F\[Psi]R g1^3 g4 Nf Y\[Psi] \[Eta] \[Lambda] + 
 40/3 d2 d3 FH^2 F\[Psi]L g1 g4^3 Nf Y\[Psi] \[Eta] \[Lambda] + 
 40/3 d2 d3 FH^2 F\[Psi]R g1 g4^3 Nf Y\[Psi] \[Eta] \[Lambda] + 
 40/3 d2 d3 FH g1^3 g4 Nf Y\[Psi]^2 \[Eta] \[Lambda] + 
 5 FD1^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5 FD2^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5 FD3^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5/3 FE1^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5/3 FE2^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5/3 FE3^2 g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 20/3 FD1 FH g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 20/3 FD2 FH g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 20/3 FD3 FH g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 20/3 FE1 FH g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 20/3 FE2 FH g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 20/3 FE3 FH g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 658/3 FH^2 g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 20/3 FH FL1 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 10/3 FL1^2 g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 20/3 FH FL2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 10/3 FL2^2 g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 20/3 FH FL3 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 10/3 FL3^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 20/3 FH FQ1 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 10 FQ1^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 20/3 FH FQ2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 10 FQ2^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 20/3 FH FQ3 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 10 FQ3^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 40/3 FH FU1 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5 FU1^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 40/3 FH FU2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5 FU2^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 40/3 FH FU3 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5 FU3^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5/3 F\[Nu]1^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5/3 F\[Nu]2^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5/3 F\[Nu]3^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 11/6 F\[Phi]^2 g1^2 g4^2 \[Eta]^2 \[Lambda] + 
 5/3 d2 d3 F\[Psi]L^2 g1^2 g4^2 Nf \[Eta]^2 \[Lambda] + 
 5/3 d2 d3 F\[Psi]R^2 g1^2 g4^2 Nf \[Eta]^2 \[Lambda] + 
 11/6 FS^2 g1^2 g4^2 Nf^2 \[Eta]^2 \[Lambda] + 
 20/3 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf Y\[Psi] \[Eta]^2 \[Lambda] + 
 20/3 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf Y\[Psi] \[Eta]^2 \[Lambda] + 
 40/3 d2 d3 FH^2 g1^2 g4^2 Nf Y\[Psi]^2 \[Eta]^2 \[Lambda] + 
 36 g1^2 \[Lambda]^2 + 108 g2^2 \[Lambda]^2 + 
 144 FH^2 g4^2 \[Lambda]^2 + 144 FH g1 g4 \[Eta] \[Lambda]^2 - 
 312 \[Lambda]^3 - 2 d2 d3 Nf^2 y \[Delta]^2 conj[y] + 
 5/4 g1^4 yb conj[yb] + 9/2 g1^2 g2^2 yb conj[yb] - 
 9/4 g2^4 yb conj[yb] + 24 FD3 FH g1^2 g4^2 yb conj[yb] + 
 30 FH^2 g1^2 g4^2 yb conj[yb] - 12 FH FQ3 g1^2 g4^2 yb conj[yb] + 
 30 FH^2 g2^2 g4^2 yb conj[yb] - 36 FH FQ3 g2^2 g4^2 yb conj[yb] - 
 72 FD3^2 FH^2 g4^4 yb conj[yb] + 60 FH^4 g4^4 yb conj[yb] - 
 72 FH^2 FQ3^2 g4^4 yb conj[yb] + 12 FD3 g1^3 g4 yb \[Eta] conj[yb] + 
 20 FH g1^3 g4 yb \[Eta] conj[yb] - 
 6 FQ3 g1^3 g4 yb \[Eta] conj[yb] + 
 24 FH g1 g2^2 g4 yb \[Eta] conj[yb] - 
 18 FQ3 g1 g2^2 g4 yb \[Eta] conj[yb] - 
 72 FD3^2 FH g1 g4^3 yb \[Eta] conj[yb] + 
 48 FD3 FH^2 g1 g4^3 yb \[Eta] conj[yb] + 
 120 FH^3 g1 g4^3 yb \[Eta] conj[yb] - 
 24 FH^2 FQ3 g1 g4^3 yb \[Eta] conj[yb] - 
 72 FH FQ3^2 g1 g4^3 yb \[Eta] conj[yb] - 
 18 FD3^2 g1^2 g4^2 yb \[Eta]^2 conj[yb] + 
 24 FD3 FH g1^2 g4^2 yb \[Eta]^2 conj[yb] + 
 50 FH^2 g1^2 g4^2 yb \[Eta]^2 conj[yb] - 
 12 FH FQ3 g1^2 g4^2 yb \[Eta]^2 conj[yb] - 
 18 FQ3^2 g1^2 g4^2 yb \[Eta]^2 conj[yb] + 
 25/6 g1^2 yb \[Lambda] conj[yb] + 45/2 g2^2 yb \[Lambda] conj[yb] + 
 80 g3^2 yb \[Lambda] conj[yb] + 
 30 FD3^2 g4^2 yb \[Lambda] conj[yb] + 
 30 FQ3^2 g4^2 yb \[Lambda] conj[yb] - 
 20 FD3 g1 g4 yb \[Eta] \[Lambda] conj[yb] + 
 10 FQ3 g1 g4 yb \[Eta] \[Lambda] conj[yb] - 
 144 yb \[Lambda]^2 conj[yb] + 4/3 g1^2 yb^2 conj[yb]^2 - 
 32 g3^2 yb^2 conj[yb]^2 - 12 FD3^2 g4^2 yb^2 conj[yb]^2 + 
 12 FH^2 g4^2 yb^2 conj[yb]^2 - 12 FQ3^2 g4^2 yb^2 conj[yb]^2 + 
 8 FD3 g1 g4 yb^2 \[Eta] conj[yb]^2 + 
 12 FH g1 g4 yb^2 \[Eta] conj[yb]^2 - 
 4 FQ3 g1 g4 yb^2 \[Eta] conj[yb]^2 - 3 yb^2 \[Lambda] conj[yb]^2 + 
 30 yb^3 conj[yb]^3 - 19/4 g1^4 yt conj[yt] + 
 21/2 g1^2 g2^2 yt conj[yt] - 9/4 g2^4 yt conj[yt] + 
 30 FH^2 g1^2 g4^2 yt conj[yt] - 12 FH FQ3 g1^2 g4^2 yt conj[yt] - 
 48 FH FU3 g1^2 g4^2 yt conj[yt] + 30 FH^2 g2^2 g4^2 yt conj[yt] + 
 36 FH FQ3 g2^2 g4^2 yt conj[yt] + 60 FH^4 g4^4 yt conj[yt] - 
 72 FH^2 FQ3^2 g4^4 yt conj[yt] - 72 FH^2 FU3^2 g4^4 yt conj[yt] - 
 4 FH g1^3 g4 yt \[Eta] conj[yt] - 6 FQ3 g1^3 g4 yt \[Eta] conj[yt] - 
 24 FU3 g1^3 g4 yt \[Eta] conj[yt] + 
 36 FH g1 g2^2 g4 yt \[Eta] conj[yt] + 
 18 FQ3 g1 g2^2 g4 yt \[Eta] conj[yt] + 
 120 FH^3 g1 g4^3 yt \[Eta] conj[yt] - 
 24 FH^2 FQ3 g1 g4^3 yt \[Eta] conj[yt] - 
 72 FH FQ3^2 g1 g4^3 yt \[Eta] conj[yt] - 
 96 FH^2 FU3 g1 g4^3 yt \[Eta] conj[yt] - 
 72 FH FU3^2 g1 g4^3 yt \[Eta] conj[yt] + 
 26 FH^2 g1^2 g4^2 yt \[Eta]^2 conj[yt] - 
 12 FH FQ3 g1^2 g4^2 yt \[Eta]^2 conj[yt] - 
 18 FQ3^2 g1^2 g4^2 yt \[Eta]^2 conj[yt] - 
 48 FH FU3 g1^2 g4^2 yt \[Eta]^2 conj[yt] - 
 18 FU3^2 g1^2 g4^2 yt \[Eta]^2 conj[yt] + 
 85/6 g1^2 yt \[Lambda] conj[yt] + 45/2 g2^2 yt \[Lambda] conj[yt] + 
 80 g3^2 yt \[Lambda] conj[yt] + 
 30 FQ3^2 g4^2 yt \[Lambda] conj[yt] + 
 30 FU3^2 g4^2 yt \[Lambda] conj[yt] + 
 10 FQ3 g1 g4 yt \[Eta] \[Lambda] conj[yt] + 
 40 FU3 g1 g4 yt \[Eta] \[Lambda] conj[yt] - 
 144 yt \[Lambda]^2 conj[yt] - 42 yb yt \[Lambda] conj[yb] conj[yt] - 
 6 yb^2 yt conj[yb]^2 conj[yt] - 8/3 g1^2 yt^2 conj[yt]^2 - 
 32 g3^2 yt^2 conj[yt]^2 + 12 FH^2 g4^2 yt^2 conj[yt]^2 - 
 12 FQ3^2 g4^2 yt^2 conj[yt]^2 - 12 FU3^2 g4^2 yt^2 conj[yt]^2 + 
 12 FH g1 g4 yt^2 \[Eta] conj[yt]^2 - 
 4 FQ3 g1 g4 yt^2 \[Eta] conj[yt]^2 - 
 16 FU3 g1 g4 yt^2 \[Eta] conj[yt]^2 - 3 yt^2 \[Lambda] conj[yt]^2 - 
 6 yb yt^2 conj[yb] conj[yt]^2 + 30 yt^3 conj[yt]^3 - 
 4/3 d3 g1^2 g2^4 Nf T2[\[Psi], g2] - 4 d3 g2^6 Nf T2[\[Psi], g2] - 
 16/3 d3 FH^2 g2^4 g4^2 Nf T2[\[Psi], g2] - 
 16/3 d3 FH g1 g2^4 g4 Nf \[Eta] T2[\[Psi], g2] + 
 10 d3 g2^4 Nf \[Lambda] T2[\[Psi], g2];

 \[Beta]v[0] = v;

 \[Beta]v[1] = 
 6 FS^4 g4^4 + 12 u^2 - 12 FS^2 g4^2 v + 16 Nf u v + 16 v^2 + 
 4 Nf^2 v^2 + w^2 + 2 \[Delta]^2 + 4 d2 d3 v y conj[y];

 \[Beta]v[2] =
-32 FD1^2 FS^4 g4^6 - 32 FD2^2 FS^4 g4^6 - 32 FD3^2 FS^4 g4^6 - 
 32/3 FE1^2 FS^4 g4^6 - 32/3 FE2^2 FS^4 g4^6 - 32/3 FE3^2 FS^4 g4^6 - 
 56/3 FH^2 FS^4 g4^6 - 64/3 FL1^2 FS^4 g4^6 - 64/3 FL2^2 FS^4 g4^6 - 
 64/3 FL3^2 FS^4 g4^6 - 64 FQ1^2 FS^4 g4^6 - 64 FQ2^2 FS^4 g4^6 - 
 64 FQ3^2 FS^4 g4^6 - 60 FS^6 g4^6 - 32 FS^4 FU1^2 g4^6 - 
 32 FS^4 FU2^2 g4^6 - 32 FS^4 FU3^2 g4^6 - 32/3 FS^4 F\[Nu]1^2 g4^6 - 
 32/3 FS^4 F\[Nu]2^2 g4^6 - 32/3 FS^4 F\[Nu]3^2 g4^6 - 
 28/3 FS^4 F\[Phi]^2 g4^6 - 32/3 d2 d3 FS^4 F\[Psi]L^2 g4^6 Nf - 
 32/3 d2 d3 FS^4 F\[Psi]R^2 g4^6 Nf - 28/3 FS^6 g4^6 Nf^2 + 
 80 FS^4 g4^4 Nf u + 48 FS^2 g4^2 u^2 - 96 Nf u^3 + 
 20 FD1^2 FS^2 g4^4 v + 20 FD2^2 FS^2 g4^4 v + 20 FD3^2 FS^2 g4^4 v + 
 20/3 FE1^2 FS^2 g4^4 v + 20/3 FE2^2 FS^2 g4^4 v + 
 20/3 FE3^2 FS^2 g4^4 v + 44/3 FH^2 FS^2 g4^4 v + 
 40/3 FL1^2 FS^2 g4^4 v + 40/3 FL2^2 FS^2 g4^4 v + 
 40/3 FL3^2 FS^2 g4^4 v + 40 FQ1^2 FS^2 g4^4 v + 
 40 FQ2^2 FS^2 g4^4 v + 40 FQ3^2 FS^2 g4^4 v + 58 FS^4 g4^4 v + 
 20 FS^2 FU1^2 g4^4 v + 20 FS^2 FU2^2 g4^4 v + 20 FS^2 FU3^2 g4^4 v + 
 20/3 FS^2 F\[Nu]1^2 g4^4 v + 20/3 FS^2 F\[Nu]2^2 g4^4 v + 
 20/3 FS^2 F\[Nu]3^2 g4^4 v + 22/3 FS^2 F\[Phi]^2 g4^4 v + 
 20/3 d2 d3 FS^2 F\[Psi]L^2 g4^4 Nf v + 
 20/3 d2 d3 FS^2 F\[Psi]R^2 g4^4 Nf v + 142/3 FS^4 g4^4 Nf^2 v + 
 128 FS^2 g4^2 Nf u v - 328 u^2 v - 40 Nf^2 u^2 v + 
 80 FS^2 g4^2 v^2 + 32 FS^2 g4^2 Nf^2 v^2 - 352 Nf u v^2 - 168 v^3 - 
 72 Nf^2 v^3 + 20 FS^2 F\[Phi]^2 g4^4 w + 8 F\[Phi]^2 g4^2 w^2 - 
 10 v w^2 - 4 w^3 + 40 FH^2 FS^2 g4^4 \[Delta] + 4 g1^2 \[Delta]^2 + 
 12 g2^2 \[Delta]^2 + 16 FH^2 g4^2 \[Delta]^2 - 20 v \[Delta]^2 - 
 8 \[Delta]^3 + 64/3 FD1 FS^4 g1 g4^5 \[Eta] + 
 64/3 FD2 FS^4 g1 g4^5 \[Eta] + 64/3 FD3 FS^4 g1 g4^5 \[Eta] + 
 64/3 FE1 FS^4 g1 g4^5 \[Eta] + 64/3 FE2 FS^4 g1 g4^5 \[Eta] + 
 64/3 FE3 FS^4 g1 g4^5 \[Eta] - 56/3 FH FS^4 g1 g4^5 \[Eta] + 
 64/3 FL1 FS^4 g1 g4^5 \[Eta] + 64/3 FL2 FS^4 g1 g4^5 \[Eta] + 
 64/3 FL3 FS^4 g1 g4^5 \[Eta] - 64/3 FQ1 FS^4 g1 g4^5 \[Eta] - 
 64/3 FQ2 FS^4 g1 g4^5 \[Eta] - 64/3 FQ3 FS^4 g1 g4^5 \[Eta] - 
 128/3 FS^4 FU1 g1 g4^5 \[Eta] - 128/3 FS^4 FU2 g1 g4^5 \[Eta] - 
 128/3 FS^4 FU3 g1 g4^5 \[Eta] - 40/3 FD1 FS^2 g1 g4^3 v \[Eta] - 
 40/3 FD2 FS^2 g1 g4^3 v \[Eta] - 40/3 FD3 FS^2 g1 g4^3 v \[Eta] - 
 40/3 FE1 FS^2 g1 g4^3 v \[Eta] - 40/3 FE2 FS^2 g1 g4^3 v \[Eta] - 
 40/3 FE3 FS^2 g1 g4^3 v \[Eta] + 44/3 FH FS^2 g1 g4^3 v \[Eta] - 
 40/3 FL1 FS^2 g1 g4^3 v \[Eta] - 40/3 FL2 FS^2 g1 g4^3 v \[Eta] - 
 40/3 FL3 FS^2 g1 g4^3 v \[Eta] + 40/3 FQ1 FS^2 g1 g4^3 v \[Eta] + 
 40/3 FQ2 FS^2 g1 g4^3 v \[Eta] + 40/3 FQ3 FS^2 g1 g4^3 v \[Eta] + 
 80/3 FS^2 FU1 g1 g4^3 v \[Eta] + 80/3 FS^2 FU2 g1 g4^3 v \[Eta] + 
 80/3 FS^2 FU3 g1 g4^3 v \[Eta] - 
 64/3 d2 d3 FS^4 F\[Psi]L g1 g4^5 Nf Y\[Psi] \[Eta] - 
 64/3 d2 d3 FS^4 F\[Psi]R g1 g4^5 Nf Y\[Psi] \[Eta] + 
 40/3 d2 d3 FS^2 F\[Psi]L g1 g4^3 Nf v Y\[Psi] \[Eta] + 
 40/3 d2 d3 FS^2 F\[Psi]R g1 g4^3 Nf v Y\[Psi] \[Eta] + 
 40 FH FS^2 g1 g4^3 \[Delta] \[Eta] + 16 FH g1 g4 \[Delta]^2 \[Eta] - 
 334/3 FS^4 g1^2 g4^4 \[Eta]^2 + 211/3 FS^2 g1^2 g4^2 v \[Eta]^2 - 
 64/3 d2 d3 FS^4 g1^2 g4^4 Nf Y\[Psi]^2 \[Eta]^2 + 
 40/3 d2 d3 FS^2 g1^2 g4^2 Nf v Y\[Psi]^2 \[Eta]^2 + 
 10 FS^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 20 d2 d3 FS^4 g4^4 y conj[y] - 
 24 d2 d3 FS^2 F\[Psi]L^2 g4^4 y conj[y] - 
 24 d2 d3 FS^2 F\[Psi]R^2 g4^4 y conj[y] - 24 d2 d3 u^2 y conj[y] + 
 10 d2 d3 F\[Psi]L^2 g4^2 v y conj[y] + 
 10 d2 d3 F\[Psi]R^2 g4^2 v y conj[y] - 32 d2 d3 Nf u v y conj[y] - 
 32 d2 d3 v^2 y conj[y] - 8 d2 d3 Nf^2 v^2 y conj[y] + 
 20 d2 d3 g1^2 v y Y\[Psi]^2 conj[y] - 
 48 d2 d3 FS^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] conj[y] - 
 48 d2 d3 FS^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] conj[y] + 
 20 d2 d3 F\[Psi]L g1 g4 v y Y\[Psi] \[Eta] conj[y] + 
 20 d2 d3 F\[Psi]R g1 g4 v y Y\[Psi] \[Eta] conj[y] - 
 48 d2 d3 FS^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 conj[y] + 
 20 d2 d3 g2^2 v y C2[\[Psi], g2] conj[y] + 
 20 d2 d3 g3^2 v y C2[\[Psi], g3] conj[y] + 8 d2 d3 u y^2 conj[y]^2 - 
 6 d2 d3 Nf v y^2 conj[y]^2 + 4 d2 d3 y^3 conj[y]^3 - 
 12 yb \[Delta]^2 conj[yb] - 12 yt \[Delta]^2 conj[yt];

 \[Beta]u[0] = u;

 \[Beta]u[1] = 
 -12 FS^2 g4^2 u + 8 Nf u^2 + 24 u v + 4 d2 d3 u y conj[y] - 
 2 d2 d3 y^2 conj[y]^2;

 \[Beta]u[2] =
 20 FD1^2 FS^2 g4^4 u + 20 FD2^2 FS^2 g4^4 u + 20 FD3^2 FS^2 g4^4 u + 
 20/3 FE1^2 FS^2 g4^4 u + 20/3 FE2^2 FS^2 g4^4 u + 
 20/3 FE3^2 FS^2 g4^4 u + 44/3 FH^2 FS^2 g4^4 u + 
 40/3 FL1^2 FS^2 g4^4 u + 40/3 FL2^2 FS^2 g4^4 u + 
 40/3 FL3^2 FS^2 g4^4 u + 40 FQ1^2 FS^2 g4^4 u + 
 40 FQ2^2 FS^2 g4^4 u + 40 FQ3^2 FS^2 g4^4 u + 18 FS^4 g4^4 u + 
 20 FS^2 FU1^2 g4^4 u + 20 FS^2 FU2^2 g4^4 u + 20 FS^2 FU3^2 g4^4 u + 
 20/3 FS^2 F\[Nu]1^2 g4^4 u + 20/3 FS^2 F\[Nu]2^2 g4^4 u + 
 20/3 FS^2 F\[Nu]3^2 g4^4 u + 22/3 FS^2 F\[Phi]^2 g4^4 u + 
 20/3 d2 d3 FS^2 F\[Psi]L^2 g4^4 Nf u + 
 20/3 d2 d3 FS^2 F\[Psi]R^2 g4^4 Nf u + 22/3 FS^4 g4^4 Nf^2 u + 
 64 FS^2 g4^2 Nf u^2 - 120 u^3 - 24 Nf^2 u^3 + 96 FS^2 g4^2 u v - 
 352 Nf u^2 v - 328 u v^2 - 40 Nf^2 u v^2 - 10 u w^2 - 
 20 u \[Delta]^2 - 40/3 FD1 FS^2 g1 g4^3 u \[Eta] - 
 40/3 FD2 FS^2 g1 g4^3 u \[Eta] - 40/3 FD3 FS^2 g1 g4^3 u \[Eta] - 
 40/3 FE1 FS^2 g1 g4^3 u \[Eta] - 40/3 FE2 FS^2 g1 g4^3 u \[Eta] - 
 40/3 FE3 FS^2 g1 g4^3 u \[Eta] + 44/3 FH FS^2 g1 g4^3 u \[Eta] - 
 40/3 FL1 FS^2 g1 g4^3 u \[Eta] - 40/3 FL2 FS^2 g1 g4^3 u \[Eta] - 
 40/3 FL3 FS^2 g1 g4^3 u \[Eta] + 40/3 FQ1 FS^2 g1 g4^3 u \[Eta] + 
 40/3 FQ2 FS^2 g1 g4^3 u \[Eta] + 40/3 FQ3 FS^2 g1 g4^3 u \[Eta] + 
 80/3 FS^2 FU1 g1 g4^3 u \[Eta] + 80/3 FS^2 FU2 g1 g4^3 u \[Eta] + 
 80/3 FS^2 FU3 g1 g4^3 u \[Eta] + 
 40/3 d2 d3 FS^2 F\[Psi]L g1 g4^3 Nf u Y\[Psi] \[Eta] + 
 40/3 d2 d3 FS^2 F\[Psi]R g1 g4^3 Nf u Y\[Psi] \[Eta] + 
 211/3 FS^2 g1^2 g4^2 u \[Eta]^2 + 
 40/3 d2 d3 FS^2 g1^2 g4^2 Nf u Y\[Psi]^2 \[Eta]^2 + 
 10 d2 d3 F\[Psi]L^2 g4^2 u y conj[y] + 
 10 d2 d3 F\[Psi]R^2 g4^2 u y conj[y] - 16 d2 d3 Nf u^2 y conj[y] - 
 48 d2 d3 u v y conj[y] + 20 d2 d3 g1^2 u y Y\[Psi]^2 conj[y] + 
 20 d2 d3 F\[Psi]L g1 g4 u y Y\[Psi] \[Eta] conj[y] + 
 20 d2 d3 F\[Psi]R g1 g4 u y Y\[Psi] \[Eta] conj[y] + 
 20 d2 d3 g2^2 u y C2[\[Psi], g2] conj[y] + 
 20 d2 d3 g3^2 u y C2[\[Psi], g3] conj[y] + 
 4 d2 d3 FS^2 g4^2 y^2 conj[y]^2 - 
 4 d2 d3 F\[Psi]L^2 g4^2 y^2 conj[y]^2 - 
 4 d2 d3 F\[Psi]R^2 g4^2 y^2 conj[y]^2 - 6 d2 d3 Nf u y^2 conj[y]^2 + 
 8 d2 d3 v y^2 conj[y]^2 - 8 d2 d3 g1^2 y^2 Y\[Psi]^2 conj[y]^2 - 
 8 d2 d3 F\[Psi]L g1 g4 y^2 Y\[Psi] \[Eta] conj[y]^2 - 
 8 d2 d3 F\[Psi]R g1 g4 y^2 Y\[Psi] \[Eta] conj[y]^2 - 
 8 d2 d3 g2^2 y^2 C2[\[Psi], g2] conj[y]^2 - 
 8 d2 d3 g3^2 y^2 C2[\[Psi], g3] conj[y]^2 + 4 d2 d3 Nf y^3 conj[y]^3;

 \[Beta]s[0] = s;

 \[Beta]s[1] = 
 6 F\[Phi]^4 g4^4 - 12 F\[Phi]^2 g4^2 s + 20 s^2 + Nf^2 w^2 + 
 2 \[Delta]Tilde^2;

 \[Beta]s[2] =
 -32 FD1^2 F\[Phi]^4 g4^6 - 32 FD2^2 F\[Phi]^4 g4^6 - 
 32 FD3^2 F\[Phi]^4 g4^6 - 32/3 FE1^2 F\[Phi]^4 g4^6 - 
 32/3 FE2^2 F\[Phi]^4 g4^6 - 32/3 FE3^2 F\[Phi]^4 g4^6 - 
 56/3 FH^2 F\[Phi]^4 g4^6 - 64/3 FL1^2 F\[Phi]^4 g4^6 - 
 64/3 FL2^2 F\[Phi]^4 g4^6 - 64/3 FL3^2 F\[Phi]^4 g4^6 - 
 64 FQ1^2 F\[Phi]^4 g4^6 - 64 FQ2^2 F\[Phi]^4 g4^6 - 
 64 FQ3^2 F\[Phi]^4 g4^6 - 32 FU1^2 F\[Phi]^4 g4^6 - 
 32 FU2^2 F\[Phi]^4 g4^6 - 32 FU3^2 F\[Phi]^4 g4^6 - 
 32/3 F\[Nu]1^2 F\[Phi]^4 g4^6 - 32/3 F\[Nu]2^2 F\[Phi]^4 g4^6 - 
 32/3 F\[Nu]3^2 F\[Phi]^4 g4^6 - (208 F\[Phi]^6 g4^6)/3 - 
 32/3 d2 d3 F\[Phi]^4 F\[Psi]L^2 g4^6 Nf - 
 32/3 d2 d3 F\[Phi]^4 F\[Psi]R^2 g4^6 Nf - 
 28/3 FS^2 F\[Phi]^4 g4^6 Nf^2 + 20 FD1^2 F\[Phi]^2 g4^4 s + 
 20 FD2^2 F\[Phi]^2 g4^4 s + 20 FD3^2 F\[Phi]^2 g4^4 s + 
 20/3 FE1^2 F\[Phi]^2 g4^4 s + 20/3 FE2^2 F\[Phi]^2 g4^4 s + 
 20/3 FE3^2 F\[Phi]^2 g4^4 s + 44/3 FH^2 F\[Phi]^2 g4^4 s + 
 40/3 FL1^2 F\[Phi]^2 g4^4 s + 40/3 FL2^2 F\[Phi]^2 g4^4 s + 
 40/3 FL3^2 F\[Phi]^2 g4^4 s + 40 FQ1^2 F\[Phi]^2 g4^4 s + 
 40 FQ2^2 F\[Phi]^2 g4^4 s + 40 FQ3^2 F\[Phi]^2 g4^4 s + 
 20 FU1^2 F\[Phi]^2 g4^4 s + 20 FU2^2 F\[Phi]^2 g4^4 s + 
 20 FU3^2 F\[Phi]^2 g4^4 s + 20/3 F\[Nu]1^2 F\[Phi]^2 g4^4 s + 
 20/3 F\[Nu]2^2 F\[Phi]^2 g4^4 s + 20/3 F\[Nu]3^2 F\[Phi]^2 g4^4 s + 
 316/3 F\[Phi]^4 g4^4 s + 20/3 d2 d3 F\[Phi]^2 F\[Psi]L^2 g4^4 Nf s + 
 20/3 d2 d3 F\[Phi]^2 F\[Psi]R^2 g4^4 Nf s + 
 22/3 FS^2 F\[Phi]^2 g4^4 Nf^2 s + 112 F\[Phi]^2 g4^2 s^2 - 240 s^3 + 
 20 FS^2 F\[Phi]^2 g4^4 Nf^2 w + 8 FS^2 g4^2 Nf^2 w^2 - 
 10 Nf^2 s w^2 - 4 Nf^2 w^3 + 40 FH^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 4 g1^2 \[Delta]Tilde^2 + 12 g2^2 \[Delta]Tilde^2 + 
 16 FH^2 g4^2 \[Delta]Tilde^2 - 20 s \[Delta]Tilde^2 - 
 8 \[Delta]Tilde^3 + 64/3 FD1 F\[Phi]^4 g1 g4^5 \[Eta] + 
 64/3 FD2 F\[Phi]^4 g1 g4^5 \[Eta] + 
 64/3 FD3 F\[Phi]^4 g1 g4^5 \[Eta] + 
 64/3 FE1 F\[Phi]^4 g1 g4^5 \[Eta] + 
 64/3 FE2 F\[Phi]^4 g1 g4^5 \[Eta] + 
 64/3 FE3 F\[Phi]^4 g1 g4^5 \[Eta] - 
 56/3 FH F\[Phi]^4 g1 g4^5 \[Eta] + 
 64/3 FL1 F\[Phi]^4 g1 g4^5 \[Eta] + 
 64/3 FL2 F\[Phi]^4 g1 g4^5 \[Eta] + 
 64/3 FL3 F\[Phi]^4 g1 g4^5 \[Eta] - 
 64/3 FQ1 F\[Phi]^4 g1 g4^5 \[Eta] - 
 64/3 FQ2 F\[Phi]^4 g1 g4^5 \[Eta] - 
 64/3 FQ3 F\[Phi]^4 g1 g4^5 \[Eta] - 
 128/3 FU1 F\[Phi]^4 g1 g4^5 \[Eta] - 
 128/3 FU2 F\[Phi]^4 g1 g4^5 \[Eta] - 
 128/3 FU3 F\[Phi]^4 g1 g4^5 \[Eta] - 
 40/3 FD1 F\[Phi]^2 g1 g4^3 s \[Eta] - 
 40/3 FD2 F\[Phi]^2 g1 g4^3 s \[Eta] - 
 40/3 FD3 F\[Phi]^2 g1 g4^3 s \[Eta] - 
 40/3 FE1 F\[Phi]^2 g1 g4^3 s \[Eta] - 
 40/3 FE2 F\[Phi]^2 g1 g4^3 s \[Eta] - 
 40/3 FE3 F\[Phi]^2 g1 g4^3 s \[Eta] + 
 44/3 FH F\[Phi]^2 g1 g4^3 s \[Eta] - 
 40/3 FL1 F\[Phi]^2 g1 g4^3 s \[Eta] - 
 40/3 FL2 F\[Phi]^2 g1 g4^3 s \[Eta] - 
 40/3 FL3 F\[Phi]^2 g1 g4^3 s \[Eta] + 
 40/3 FQ1 F\[Phi]^2 g1 g4^3 s \[Eta] + 
 40/3 FQ2 F\[Phi]^2 g1 g4^3 s \[Eta] + 
 40/3 FQ3 F\[Phi]^2 g1 g4^3 s \[Eta] + 
 80/3 FU1 F\[Phi]^2 g1 g4^3 s \[Eta] + 
 80/3 FU2 F\[Phi]^2 g1 g4^3 s \[Eta] + 
 80/3 FU3 F\[Phi]^2 g1 g4^3 s \[Eta] - 
 64/3 d2 d3 F\[Phi]^4 F\[Psi]L g1 g4^5 Nf Y\[Psi] \[Eta] - 
 64/3 d2 d3 F\[Phi]^4 F\[Psi]R g1 g4^5 Nf Y\[Psi] \[Eta] + 
 40/3 d2 d3 F\[Phi]^2 F\[Psi]L g1 g4^3 Nf s Y\[Psi] \[Eta] + 
 40/3 d2 d3 F\[Phi]^2 F\[Psi]R g1 g4^3 Nf s Y\[Psi] \[Eta] + 
 40 FH F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 16 FH g1 g4 \[Delta]Tilde^2 \[Eta] - 
 334/3 F\[Phi]^4 g1^2 g4^4 \[Eta]^2 + 
 211/3 F\[Phi]^2 g1^2 g4^2 s \[Eta]^2 - 
 64/3 d2 d3 F\[Phi]^4 g1^2 g4^4 Nf Y\[Psi]^2 \[Eta]^2 + 
 40/3 d2 d3 F\[Phi]^2 g1^2 g4^2 Nf s Y\[Psi]^2 \[Eta]^2 + 
 10 F\[Phi]^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 2 d2 d3 Nf^2 w^2 y conj[y] - 12 yb \[Delta]Tilde^2 conj[yb] - 
 12 yt \[Delta]Tilde^2 conj[yt];

 \[Beta]\[Delta][0] = \[Delta];

 \[Beta]\[Delta][1] =
 12 FH^2 FS^2 g4^4 - (3 g1^2 \[Delta])/2 - (9 g2^2 \[Delta])/2 - 
 6 FH^2 g4^2 \[Delta] - 6 FS^2 g4^2 \[Delta] + 8 Nf u \[Delta] + 
 4 v \[Delta] + 4 Nf^2 v \[Delta] + 4 \[Delta]^2 + 
 2 w \[Delta]Tilde + 12 FH FS^2 g1 g4^3 \[Eta] - 
 6 FH g1 g4 \[Delta] \[Eta] + 3 FS^2 g1^2 g4^2 \[Eta]^2 + 
 12 \[Delta] \[Lambda] + 2 d2 d3 y \[Delta] conj[y] + 
 6 yb \[Delta] conj[yb] + 6 yt \[Delta] conj[yt];

 \[Beta]\[Delta][2] =
 32/3 FD1 FH FS^2 g1^2 g4^4 + 32/3 FD2 FH FS^2 g1^2 g4^4 + 
 32/3 FD3 FH FS^2 g1^2 g4^4 + 32/3 FE1 FH FS^2 g1^2 g4^4 + 
 32/3 FE2 FH FS^2 g1^2 g4^4 + 32/3 FE3 FH FS^2 g1^2 g4^4 - 
 73/3 FH^2 FS^2 g1^2 g4^4 + 32/3 FH FL1 FS^2 g1^2 g4^4 + 
 32/3 FH FL2 FS^2 g1^2 g4^4 + 32/3 FH FL3 FS^2 g1^2 g4^4 - 
 32/3 FH FQ1 FS^2 g1^2 g4^4 - 32/3 FH FQ2 FS^2 g1^2 g4^4 - 
 32/3 FH FQ3 FS^2 g1^2 g4^4 - 64/3 FH FS^2 FU1 g1^2 g4^4 - 
 64/3 FH FS^2 FU2 g1^2 g4^4 - 64/3 FH FS^2 FU3 g1^2 g4^4 - 
 45 FH^2 FS^2 g2^2 g4^4 - 64 FD1^2 FH^2 FS^2 g4^6 - 
 64 FD2^2 FH^2 FS^2 g4^6 - 64 FD3^2 FH^2 FS^2 g4^6 - 
 64/3 FE1^2 FH^2 FS^2 g4^6 - 64/3 FE2^2 FH^2 FS^2 g4^6 - 
 64/3 FE3^2 FH^2 FS^2 g4^6 - 292/3 FH^4 FS^2 g4^6 - 
 128/3 FH^2 FL1^2 FS^2 g4^6 - 128/3 FH^2 FL2^2 FS^2 g4^6 - 
 128/3 FH^2 FL3^2 FS^2 g4^6 - 128 FH^2 FQ1^2 FS^2 g4^6 - 
 128 FH^2 FQ2^2 FS^2 g4^6 - 128 FH^2 FQ3^2 FS^2 g4^6 - 
 60 FH^2 FS^4 g4^6 - 64 FH^2 FS^2 FU1^2 g4^6 - 
 64 FH^2 FS^2 FU2^2 g4^6 - 64 FH^2 FS^2 FU3^2 g4^6 - 
 64/3 FH^2 FS^2 F\[Nu]1^2 g4^6 - 64/3 FH^2 FS^2 F\[Nu]2^2 g4^6 - 
 64/3 FH^2 FS^2 F\[Nu]3^2 g4^6 - 56/3 FH^2 FS^2 F\[Phi]^2 g4^6 - 
 64/3 d2 d3 FH^2 FS^2 F\[Psi]L^2 g4^6 Nf - 
 64/3 d2 d3 FH^2 FS^2 F\[Psi]R^2 g4^6 Nf - 56/3 FH^2 FS^4 g4^6 Nf^2 + 
 80 FH^2 FS^2 g4^4 Nf u + 40 FH^2 FS^2 g4^4 v + 
 40 FH^2 FS^2 g4^4 Nf^2 v + 20 FH^2 F\[Phi]^2 g4^4 w - 
 32/3 d2 d3 FH FS^2 F\[Psi]L g1^2 g4^4 Nf Y\[Psi] - 
 32/3 d2 d3 FH FS^2 F\[Psi]R g1^2 g4^4 Nf Y\[Psi] + (
 557 g1^4 \[Delta])/48 + 15/8 g1^2 g2^2 \[Delta] - (
 145 g2^4 \[Delta])/16 - 10/3 FD1 FH g1^2 g4^2 \[Delta] - 
 10/3 FD2 FH g1^2 g4^2 \[Delta] - 10/3 FD3 FH g1^2 g4^2 \[Delta] - 
 10/3 FE1 FH g1^2 g4^2 \[Delta] - 10/3 FE2 FH g1^2 g4^2 \[Delta] - 
 10/3 FE3 FH g1^2 g4^2 \[Delta] + 157/6 FH^2 g1^2 g4^2 \[Delta] - 
 10/3 FH FL1 g1^2 g4^2 \[Delta] - 10/3 FH FL2 g1^2 g4^2 \[Delta] - 
 10/3 FH FL3 g1^2 g4^2 \[Delta] + 10/3 FH FQ1 g1^2 g4^2 \[Delta] + 
 10/3 FH FQ2 g1^2 g4^2 \[Delta] + 10/3 FH FQ3 g1^2 g4^2 \[Delta] + 
 20/3 FH FU1 g1^2 g4^2 \[Delta] + 20/3 FH FU2 g1^2 g4^2 \[Delta] + 
 20/3 FH FU3 g1^2 g4^2 \[Delta] + 15/2 FH^2 g2^2 g4^2 \[Delta] + 
 10 FD1^2 FH^2 g4^4 \[Delta] + 10 FD2^2 FH^2 g4^4 \[Delta] + 
 10 FD3^2 FH^2 g4^4 \[Delta] + 10/3 FE1^2 FH^2 g4^4 \[Delta] + 
 10/3 FE2^2 FH^2 g4^4 \[Delta] + 10/3 FE3^2 FH^2 g4^4 \[Delta] + 
 157/3 FH^4 g4^4 \[Delta] + 20/3 FH^2 FL1^2 g4^4 \[Delta] + 
 20/3 FH^2 FL2^2 g4^4 \[Delta] + 20/3 FH^2 FL3^2 g4^4 \[Delta] + 
 20 FH^2 FQ1^2 g4^4 \[Delta] + 20 FH^2 FQ2^2 g4^4 \[Delta] + 
 20 FH^2 FQ3^2 g4^4 \[Delta] + 10 FD1^2 FS^2 g4^4 \[Delta] + 
 10 FD2^2 FS^2 g4^4 \[Delta] + 10 FD3^2 FS^2 g4^4 \[Delta] + 
 10/3 FE1^2 FS^2 g4^4 \[Delta] + 10/3 FE2^2 FS^2 g4^4 \[Delta] + 
 10/3 FE3^2 FS^2 g4^4 \[Delta] + 46/3 FH^2 FS^2 g4^4 \[Delta] + 
 20/3 FL1^2 FS^2 g4^4 \[Delta] + 20/3 FL2^2 FS^2 g4^4 \[Delta] + 
 20/3 FL3^2 FS^2 g4^4 \[Delta] + 20 FQ1^2 FS^2 g4^4 \[Delta] + 
 20 FQ2^2 FS^2 g4^4 \[Delta] + 20 FQ3^2 FS^2 g4^4 \[Delta] + 
 5 FS^4 g4^4 \[Delta] + 10 FH^2 FU1^2 g4^4 \[Delta] + 
 10 FS^2 FU1^2 g4^4 \[Delta] + 10 FH^2 FU2^2 g4^4 \[Delta] + 
 10 FS^2 FU2^2 g4^4 \[Delta] + 10 FH^2 FU3^2 g4^4 \[Delta] + 
 10 FS^2 FU3^2 g4^4 \[Delta] + 10/3 FH^2 F\[Nu]1^2 g4^4 \[Delta] + 
 10/3 FS^2 F\[Nu]1^2 g4^4 \[Delta] + 
 10/3 FH^2 F\[Nu]2^2 g4^4 \[Delta] + 
 10/3 FS^2 F\[Nu]2^2 g4^4 \[Delta] + 
 10/3 FH^2 F\[Nu]3^2 g4^4 \[Delta] + 
 10/3 FS^2 F\[Nu]3^2 g4^4 \[Delta] + 
 11/3 FH^2 F\[Phi]^2 g4^4 \[Delta] + 
 11/3 FS^2 F\[Phi]^2 g4^4 \[Delta] + 
 10/3 d2 d3 FH^2 F\[Psi]L^2 g4^4 Nf \[Delta] + 
 10/3 d2 d3 FS^2 F\[Psi]L^2 g4^4 Nf \[Delta] + 
 10/3 d2 d3 FH^2 F\[Psi]R^2 g4^4 Nf \[Delta] + 
 10/3 d2 d3 FS^2 F\[Psi]R^2 g4^4 Nf \[Delta] + 
 11/3 FH^2 FS^2 g4^4 Nf^2 \[Delta] + 71/3 FS^4 g4^4 Nf^2 \[Delta] + 
 64 FS^2 g4^2 Nf u \[Delta] - 20 u^2 \[Delta] - 
 20 Nf^2 u^2 \[Delta] + 32 FS^2 g4^2 v \[Delta] + 
 32 FS^2 g4^2 Nf^2 v \[Delta] - 80 Nf u v \[Delta] - 
 20 v^2 \[Delta] - 20 Nf^2 v^2 \[Delta] - w^2 \[Delta] + 
 10/3 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf Y\[Psi] \[Delta] + 
 10/3 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf Y\[Psi] \[Delta] + 
 5/3 d2 d3 g1^4 Nf Y\[Psi]^2 \[Delta] + g1^2 \[Delta]^2 + 
 3 g2^2 \[Delta]^2 + 4 FH^2 g4^2 \[Delta]^2 + 
 4 FS^2 g4^2 \[Delta]^2 - 48 Nf u \[Delta]^2 - 24 v \[Delta]^2 - 
 24 Nf^2 v \[Delta]^2 - 10 \[Delta]^3 - Nf^2 \[Delta]^3 + 
 20 FS^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 16 F\[Phi]^2 g4^2 w \[Delta]Tilde - 4 w^2 \[Delta]Tilde - 
 8 w \[Delta] \[Delta]Tilde - 
 4 w \[Delta]Tilde^2 - \[Delta] \[Delta]Tilde^2 + 
 16/3 FD1 FS^2 g1^3 g4^3 \[Eta] + 16/3 FD2 FS^2 g1^3 g4^3 \[Eta] + 
 16/3 FD3 FS^2 g1^3 g4^3 \[Eta] + 16/3 FE1 FS^2 g1^3 g4^3 \[Eta] + 
 16/3 FE2 FS^2 g1^3 g4^3 \[Eta] + 16/3 FE3 FS^2 g1^3 g4^3 \[Eta] - 
 131 FH FS^2 g1^3 g4^3 \[Eta] + 16/3 FL1 FS^2 g1^3 g4^3 \[Eta] + 
 16/3 FL2 FS^2 g1^3 g4^3 \[Eta] + 16/3 FL3 FS^2 g1^3 g4^3 \[Eta] - 
 16/3 FQ1 FS^2 g1^3 g4^3 \[Eta] - 16/3 FQ2 FS^2 g1^3 g4^3 \[Eta] - 
 16/3 FQ3 FS^2 g1^3 g4^3 \[Eta] - 32/3 FS^2 FU1 g1^3 g4^3 \[Eta] - 
 32/3 FS^2 FU2 g1^3 g4^3 \[Eta] - 32/3 FS^2 FU3 g1^3 g4^3 \[Eta] - 
 45 FH FS^2 g1 g2^2 g4^3 \[Eta] - 64 FD1^2 FH FS^2 g1 g4^5 \[Eta] - 
 64 FD2^2 FH FS^2 g1 g4^5 \[Eta] - 64 FD3^2 FH FS^2 g1 g4^5 \[Eta] - 
 64/3 FE1^2 FH FS^2 g1 g4^5 \[Eta] - 
 64/3 FE2^2 FH FS^2 g1 g4^5 \[Eta] - 
 64/3 FE3^2 FH FS^2 g1 g4^5 \[Eta] + 
 128/3 FD1 FH^2 FS^2 g1 g4^5 \[Eta] + 
 128/3 FD2 FH^2 FS^2 g1 g4^5 \[Eta] + 
 128/3 FD3 FH^2 FS^2 g1 g4^5 \[Eta] + 
 128/3 FE1 FH^2 FS^2 g1 g4^5 \[Eta] + 
 128/3 FE2 FH^2 FS^2 g1 g4^5 \[Eta] + 
 128/3 FE3 FH^2 FS^2 g1 g4^5 \[Eta] - 
 584/3 FH^3 FS^2 g1 g4^5 \[Eta] + 
 128/3 FH^2 FL1 FS^2 g1 g4^5 \[Eta] - 
 128/3 FH FL1^2 FS^2 g1 g4^5 \[Eta] + 
 128/3 FH^2 FL2 FS^2 g1 g4^5 \[Eta] - 
 128/3 FH FL2^2 FS^2 g1 g4^5 \[Eta] + 
 128/3 FH^2 FL3 FS^2 g1 g4^5 \[Eta] - 
 128/3 FH FL3^2 FS^2 g1 g4^5 \[Eta] - 
 128/3 FH^2 FQ1 FS^2 g1 g4^5 \[Eta] - 
 128 FH FQ1^2 FS^2 g1 g4^5 \[Eta] - 
 128/3 FH^2 FQ2 FS^2 g1 g4^5 \[Eta] - 
 128 FH FQ2^2 FS^2 g1 g4^5 \[Eta] - 
 128/3 FH^2 FQ3 FS^2 g1 g4^5 \[Eta] - 
 128 FH FQ3^2 FS^2 g1 g4^5 \[Eta] - 60 FH FS^4 g1 g4^5 \[Eta] - 
 256/3 FH^2 FS^2 FU1 g1 g4^5 \[Eta] - 
 64 FH FS^2 FU1^2 g1 g4^5 \[Eta] - 
 256/3 FH^2 FS^2 FU2 g1 g4^5 \[Eta] - 
 64 FH FS^2 FU2^2 g1 g4^5 \[Eta] - 
 256/3 FH^2 FS^2 FU3 g1 g4^5 \[Eta] - 
 64 FH FS^2 FU3^2 g1 g4^5 \[Eta] - 
 64/3 FH FS^2 F\[Nu]1^2 g1 g4^5 \[Eta] - 
 64/3 FH FS^2 F\[Nu]2^2 g1 g4^5 \[Eta] - 
 64/3 FH FS^2 F\[Nu]3^2 g1 g4^5 \[Eta] - 
 56/3 FH FS^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 64/3 d2 d3 FH FS^2 F\[Psi]L^2 g1 g4^5 Nf \[Eta] - 
 64/3 d2 d3 FH FS^2 F\[Psi]R^2 g1 g4^5 Nf \[Eta] - 
 56/3 FH FS^4 g1 g4^5 Nf^2 \[Eta] + 80 FH FS^2 g1 g4^3 Nf u \[Eta] + 
 40 FH FS^2 g1 g4^3 v \[Eta] + 40 FH FS^2 g1 g4^3 Nf^2 v \[Eta] + 
 20 FH F\[Phi]^2 g1 g4^3 w \[Eta] - 
 16/3 d2 d3 FS^2 F\[Psi]L g1^3 g4^3 Nf Y\[Psi] \[Eta] - 
 16/3 d2 d3 FS^2 F\[Psi]R g1^3 g4^3 Nf Y\[Psi] \[Eta] - 
 128/3 d2 d3 FH^2 FS^2 F\[Psi]L g1 g4^5 Nf Y\[Psi] \[Eta] - 
 128/3 d2 d3 FH^2 FS^2 F\[Psi]R g1 g4^5 Nf Y\[Psi] \[Eta] - 
 64/3 d2 d3 FH FS^2 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta] - 
 5/3 FD1 g1^3 g4 \[Delta] \[Eta] - 5/3 FD2 g1^3 g4 \[Delta] \[Eta] - 
 5/3 FD3 g1^3 g4 \[Delta] \[Eta] - 5/3 FE1 g1^3 g4 \[Delta] \[Eta] - 
 5/3 FE2 g1^3 g4 \[Delta] \[Eta] - 5/3 FE3 g1^3 g4 \[Delta] \[Eta] + 
 119/2 FH g1^3 g4 \[Delta] \[Eta] - 5/3 FL1 g1^3 g4 \[Delta] \[Eta] - 
 5/3 FL2 g1^3 g4 \[Delta] \[Eta] - 5/3 FL3 g1^3 g4 \[Delta] \[Eta] + 
 5/3 FQ1 g1^3 g4 \[Delta] \[Eta] + 5/3 FQ2 g1^3 g4 \[Delta] \[Eta] + 
 5/3 FQ3 g1^3 g4 \[Delta] \[Eta] + 10/3 FU1 g1^3 g4 \[Delta] \[Eta] + 
 10/3 FU2 g1^3 g4 \[Delta] \[Eta] + 
 10/3 FU3 g1^3 g4 \[Delta] \[Eta] + 
 15/2 FH g1 g2^2 g4 \[Delta] \[Eta] + 
 10 FD1^2 FH g1 g4^3 \[Delta] \[Eta] + 
 10 FD2^2 FH g1 g4^3 \[Delta] \[Eta] + 
 10 FD3^2 FH g1 g4^3 \[Delta] \[Eta] + 
 10/3 FE1^2 FH g1 g4^3 \[Delta] \[Eta] + 
 10/3 FE2^2 FH g1 g4^3 \[Delta] \[Eta] + 
 10/3 FE3^2 FH g1 g4^3 \[Delta] \[Eta] - 
 20/3 FD1 FH^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FD2 FH^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FD3 FH^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FE1 FH^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FE2 FH^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FE3 FH^2 g1 g4^3 \[Delta] \[Eta] + 
 314/3 FH^3 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FH^2 FL1 g1 g4^3 \[Delta] \[Eta] + 
 20/3 FH FL1^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FH^2 FL2 g1 g4^3 \[Delta] \[Eta] + 
 20/3 FH FL2^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FH^2 FL3 g1 g4^3 \[Delta] \[Eta] + 
 20/3 FH FL3^2 g1 g4^3 \[Delta] \[Eta] + 
 20/3 FH^2 FQ1 g1 g4^3 \[Delta] \[Eta] + 
 20 FH FQ1^2 g1 g4^3 \[Delta] \[Eta] + 
 20/3 FH^2 FQ2 g1 g4^3 \[Delta] \[Eta] + 
 20 FH FQ2^2 g1 g4^3 \[Delta] \[Eta] + 
 20/3 FH^2 FQ3 g1 g4^3 \[Delta] \[Eta] + 
 20 FH FQ3^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FD1 FS^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FD2 FS^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FD3 FS^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FE1 FS^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FE2 FS^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FE3 FS^2 g1 g4^3 \[Delta] \[Eta] + 
 46/3 FH FS^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FL1 FS^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FL2 FS^2 g1 g4^3 \[Delta] \[Eta] - 
 20/3 FL3 FS^2 g1 g4^3 \[Delta] \[Eta] + 
 20/3 FQ1 FS^2 g1 g4^3 \[Delta] \[Eta] + 
 20/3 FQ2 FS^2 g1 g4^3 \[Delta] \[Eta] + 
 20/3 FQ3 FS^2 g1 g4^3 \[Delta] \[Eta] + 
 40/3 FH^2 FU1 g1 g4^3 \[Delta] \[Eta] + 
 40/3 FS^2 FU1 g1 g4^3 \[Delta] \[Eta] + 
 10 FH FU1^2 g1 g4^3 \[Delta] \[Eta] + 
 40/3 FH^2 FU2 g1 g4^3 \[Delta] \[Eta] + 
 40/3 FS^2 FU2 g1 g4^3 \[Delta] \[Eta] + 
 10 FH FU2^2 g1 g4^3 \[Delta] \[Eta] + 
 40/3 FH^2 FU3 g1 g4^3 \[Delta] \[Eta] + 
 40/3 FS^2 FU3 g1 g4^3 \[Delta] \[Eta] + 
 10 FH FU3^2 g1 g4^3 \[Delta] \[Eta] + 
 10/3 FH F\[Nu]1^2 g1 g4^3 \[Delta] \[Eta] + 
 10/3 FH F\[Nu]2^2 g1 g4^3 \[Delta] \[Eta] + 
 10/3 FH F\[Nu]3^2 g1 g4^3 \[Delta] \[Eta] + 
 11/3 FH F\[Phi]^2 g1 g4^3 \[Delta] \[Eta] + 
 10/3 d2 d3 FH F\[Psi]L^2 g1 g4^3 Nf \[Delta] \[Eta] + 
 10/3 d2 d3 FH F\[Psi]R^2 g1 g4^3 Nf \[Delta] \[Eta] + 
 11/3 FH FS^2 g1 g4^3 Nf^2 \[Delta] \[Eta] + 
 5/3 d2 d3 F\[Psi]L g1^3 g4 Nf Y\[Psi] \[Delta] \[Eta] + 
 5/3 d2 d3 F\[Psi]R g1^3 g4 Nf Y\[Psi] \[Delta] \[Eta] + 
 20/3 d2 d3 FH^2 F\[Psi]L g1 g4^3 Nf Y\[Psi] \[Delta] \[Eta] + 
 20/3 d2 d3 FS^2 F\[Psi]L g1 g4^3 Nf Y\[Psi] \[Delta] \[Eta] + 
 20/3 d2 d3 FH^2 F\[Psi]R g1 g4^3 Nf Y\[Psi] \[Delta] \[Eta] + 
 20/3 d2 d3 FS^2 F\[Psi]R g1 g4^3 Nf Y\[Psi] \[Delta] \[Eta] + 
 20/3 d2 d3 FH g1^3 g4 Nf Y\[Psi]^2 \[Delta] \[Eta] + 
 4 FH g1 g4 \[Delta]^2 \[Eta] - 713/12 FS^2 g1^4 g4^2 \[Eta]^2 - 
 45/4 FS^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 16 FD1^2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 16 FD2^2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 16 FD3^2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 FE1^2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 FE2^2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 FE3^2 FS^2 g1^2 g4^4 \[Eta]^2 + 
 32 FD1 FH FS^2 g1^2 g4^4 \[Eta]^2 + 
 32 FD2 FH FS^2 g1^2 g4^4 \[Eta]^2 + 
 32 FD3 FH FS^2 g1^2 g4^4 \[Eta]^2 + 
 32 FE1 FH FS^2 g1^2 g4^4 \[Eta]^2 + 
 32 FE2 FH FS^2 g1^2 g4^4 \[Eta]^2 + 
 32 FE3 FH FS^2 g1^2 g4^4 \[Eta]^2 - 
 335 FH^2 FS^2 g1^2 g4^4 \[Eta]^2 + 
 32 FH FL1 FS^2 g1^2 g4^4 \[Eta]^2 - 
 32/3 FL1^2 FS^2 g1^2 g4^4 \[Eta]^2 + 
 32 FH FL2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 32/3 FL2^2 FS^2 g1^2 g4^4 \[Eta]^2 + 
 32 FH FL3 FS^2 g1^2 g4^4 \[Eta]^2 - 
 32/3 FL3^2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 32 FH FQ1 FS^2 g1^2 g4^4 \[Eta]^2 - 
 32 FQ1^2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 32 FH FQ2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 32 FQ2^2 FS^2 g1^2 g4^4 \[Eta]^2 - 
 32 FH FQ3 FS^2 g1^2 g4^4 \[Eta]^2 - 
 32 FQ3^2 FS^2 g1^2 g4^4 \[Eta]^2 - 15 FS^4 g1^2 g4^4 \[Eta]^2 - 
 64 FH FS^2 FU1 g1^2 g4^4 \[Eta]^2 - 
 16 FS^2 FU1^2 g1^2 g4^4 \[Eta]^2 - 
 64 FH FS^2 FU2 g1^2 g4^4 \[Eta]^2 - 
 16 FS^2 FU2^2 g1^2 g4^4 \[Eta]^2 - 
 64 FH FS^2 FU3 g1^2 g4^4 \[Eta]^2 - 
 16 FS^2 FU3^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 FS^2 F\[Nu]1^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 FS^2 F\[Nu]2^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 FS^2 F\[Nu]3^2 g1^2 g4^4 \[Eta]^2 - 
 14/3 FS^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 d2 d3 FS^2 F\[Psi]L^2 g1^2 g4^4 Nf \[Eta]^2 - 
 16/3 d2 d3 FS^2 F\[Psi]R^2 g1^2 g4^4 Nf \[Eta]^2 - 
 14/3 FS^4 g1^2 g4^4 Nf^2 \[Eta]^2 + 
 20 FS^2 g1^2 g4^2 Nf u \[Eta]^2 + 10 FS^2 g1^2 g4^2 v \[Eta]^2 + 
 10 FS^2 g1^2 g4^2 Nf^2 v \[Eta]^2 + 
 5 F\[Phi]^2 g1^2 g4^2 w \[Eta]^2 - 
 32 d2 d3 FH FS^2 F\[Psi]L g1^2 g4^4 Nf Y\[Psi] \[Eta]^2 - 
 32 d2 d3 FH FS^2 F\[Psi]R g1^2 g4^4 Nf Y\[Psi] \[Eta]^2 - 
 32/3 d2 d3 FS^2 g1^4 g4^2 Nf Y\[Psi]^2 \[Eta]^2 - 
 128/3 d2 d3 FH^2 FS^2 g1^2 g4^4 Nf Y\[Psi]^2 \[Eta]^2 + 
 5/2 FD1^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/2 FD2^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/2 FD3^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/6 FE1^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/6 FE2^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/6 FE3^2 g1^2 g4^2 \[Delta] \[Eta]^2 - 
 10/3 FD1 FH g1^2 g4^2 \[Delta] \[Eta]^2 - 
 10/3 FD2 FH g1^2 g4^2 \[Delta] \[Eta]^2 - 
 10/3 FD3 FH g1^2 g4^2 \[Delta] \[Eta]^2 - 
 10/3 FE1 FH g1^2 g4^2 \[Delta] \[Eta]^2 - 
 10/3 FE2 FH g1^2 g4^2 \[Delta] \[Eta]^2 - 
 10/3 FE3 FH g1^2 g4^2 \[Delta] \[Eta]^2 + 
 257/3 FH^2 g1^2 g4^2 \[Delta] \[Eta]^2 - 
 10/3 FH FL1 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/3 FL1^2 g1^2 g4^2 \[Delta] \[Eta]^2 - 
 10/3 FH FL2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/3 FL2^2 g1^2 g4^2 \[Delta] \[Eta]^2 - 
 10/3 FH FL3 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/3 FL3^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 10/3 FH FQ1 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5 FQ1^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 10/3 FH FQ2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5 FQ2^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 10/3 FH FQ3 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5 FQ3^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 223/6 FS^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 20/3 FH FU1 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/2 FU1^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 20/3 FH FU2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/2 FU2^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 20/3 FH FU3 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/2 FU3^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/6 F\[Nu]1^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/6 F\[Nu]2^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/6 F\[Nu]3^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 11/12 F\[Phi]^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 5/6 d2 d3 F\[Psi]L^2 g1^2 g4^2 Nf \[Delta] \[Eta]^2 + 
 5/6 d2 d3 F\[Psi]R^2 g1^2 g4^2 Nf \[Delta] \[Eta]^2 + 
 11/12 FS^2 g1^2 g4^2 Nf^2 \[Delta] \[Eta]^2 + 
 10/3 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf Y\[Psi] \[Delta] \[Eta]^2 + 
 10/3 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf Y\[Psi] \[Delta] \[Eta]^2 + 
 20/3 d2 d3 FH^2 g1^2 g4^2 Nf Y\[Psi]^2 \[Delta] \[Eta]^2 + 
 20/3 d2 d3 FS^2 g1^2 g4^2 Nf Y\[Psi]^2 \[Delta] \[Eta]^2 + 
 16/3 FD1 FS^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FD2 FS^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FD3 FS^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FE1 FS^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FE2 FS^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FE3 FS^2 g1^3 g4^3 \[Eta]^3 - 131 FH FS^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FL1 FS^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FL2 FS^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FL3 FS^2 g1^3 g4^3 \[Eta]^3 - 
 16/3 FQ1 FS^2 g1^3 g4^3 \[Eta]^3 - 
 16/3 FQ2 FS^2 g1^3 g4^3 \[Eta]^3 - 
 16/3 FQ3 FS^2 g1^3 g4^3 \[Eta]^3 - 
 32/3 FS^2 FU1 g1^3 g4^3 \[Eta]^3 - 
 32/3 FS^2 FU2 g1^3 g4^3 \[Eta]^3 - 
 32/3 FS^2 FU3 g1^3 g4^3 \[Eta]^3 - 
 16/3 d2 d3 FS^2 F\[Psi]L g1^3 g4^3 Nf Y\[Psi] \[Eta]^3 - 
 16/3 d2 d3 FS^2 F\[Psi]R g1^3 g4^3 Nf Y\[Psi] \[Eta]^3 - 
 64/3 d2 d3 FH FS^2 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta]^3 + 
 120 FH^2 FS^2 g4^4 \[Lambda] + 24 g1^2 \[Delta] \[Lambda] + 
 72 g2^2 \[Delta] \[Lambda] + 96 FH^2 g4^2 \[Delta] \[Lambda] - 
 72 \[Delta]^2 \[Lambda] + 120 FH FS^2 g1 g4^3 \[Eta] \[Lambda] + 
 96 FH g1 g4 \[Delta] \[Eta] \[Lambda] + 
 30 FS^2 g1^2 g4^2 \[Eta]^2 \[Lambda] - 60 \[Delta] \[Lambda]^2 + 
 20 d2 d3 FH^2 FS^2 g4^4 y conj[y] - 
 24 d2 d3 FH^2 F\[Psi]L^2 g4^4 y conj[y] - 
 24 d2 d3 FH^2 F\[Psi]R^2 g4^4 y conj[y] - 
 24 d2 d3 FH F\[Psi]L g1^2 g4^2 y Y\[Psi] conj[y] - 
 24 d2 d3 FH F\[Psi]R g1^2 g4^2 y Y\[Psi] conj[y] - 
 12 d2 d3 g1^4 y Y\[Psi]^2 conj[y] + 
 5 d2 d3 F\[Psi]L^2 g4^2 y \[Delta] conj[y] + 
 5 d2 d3 F\[Psi]R^2 g4^2 y \[Delta] conj[y] - 
 16 d2 d3 Nf u y \[Delta] conj[y] - 8 d2 d3 v y \[Delta] conj[y] - 
 8 d2 d3 Nf^2 v y \[Delta] conj[y] + 
 10 d2 d3 g1^2 y Y\[Psi]^2 \[Delta] conj[y] - 
 4 d2 d3 y \[Delta]^2 conj[y] + 
 20 d2 d3 FH FS^2 g1 g4^3 y \[Eta] conj[y] - 
 24 d2 d3 FH F\[Psi]L^2 g1 g4^3 y \[Eta] conj[y] - 
 24 d2 d3 FH F\[Psi]R^2 g1 g4^3 y \[Eta] conj[y] - 
 12 d2 d3 F\[Psi]L g1^3 g4 y Y\[Psi] \[Eta] conj[y] - 
 12 d2 d3 F\[Psi]R g1^3 g4 y Y\[Psi] \[Eta] conj[y] - 
 48 d2 d3 FH^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] conj[y] - 
 48 d2 d3 FH^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] conj[y] - 
 48 d2 d3 FH g1^3 g4 y Y\[Psi]^2 \[Eta] conj[y] + 
 10 d2 d3 F\[Psi]L g1 g4 y Y\[Psi] \[Delta] \[Eta] conj[y] + 
 10 d2 d3 F\[Psi]R g1 g4 y Y\[Psi] \[Delta] \[Eta] conj[y] + 
 5 d2 d3 FS^2 g1^2 g4^2 y \[Eta]^2 conj[y] - 
 6 d2 d3 F\[Psi]L^2 g1^2 g4^2 y \[Eta]^2 conj[y] - 
 6 d2 d3 F\[Psi]R^2 g1^2 g4^2 y \[Eta]^2 conj[y] - 
 24 d2 d3 FH F\[Psi]L g1^2 g4^2 y Y\[Psi] \[Eta]^2 conj[y] - 
 24 d2 d3 FH F\[Psi]R g1^2 g4^2 y Y\[Psi] \[Eta]^2 conj[y] - 
 48 d2 d3 FH^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 conj[y] + 
 10 d2 d3 g2^2 y \[Delta] C2[\[Psi], g2] conj[y] + 
 10 d2 d3 g3^2 y \[Delta] C2[\[Psi], g3] conj[y] - 
 3 d2 d3 Nf y^2 \[Delta] conj[y]^2 - 72 FD3^2 FS^2 g4^4 yb conj[yb] + 
 60 FH^2 FS^2 g4^4 yb conj[yb] - 72 FQ3^2 FS^2 g4^4 yb conj[yb] + 
 25/12 g1^2 yb \[Delta] conj[yb] + 45/4 g2^2 yb \[Delta] conj[yb] + 
 40 g3^2 yb \[Delta] conj[yb] + 15 FD3^2 g4^2 yb \[Delta] conj[yb] + 
 15 FQ3^2 g4^2 yb \[Delta] conj[yb] - 12 yb \[Delta]^2 conj[yb] + 
 48 FD3 FS^2 g1 g4^3 yb \[Eta] conj[yb] + 
 60 FH FS^2 g1 g4^3 yb \[Eta] conj[yb] - 
 24 FQ3 FS^2 g1 g4^3 yb \[Eta] conj[yb] - 
 10 FD3 g1 g4 yb \[Delta] \[Eta] conj[yb] + 
 5 FQ3 g1 g4 yb \[Delta] \[Eta] conj[yb] + 
 5 FS^2 g1^2 g4^2 yb \[Eta]^2 conj[yb] - 
 72 yb \[Delta] \[Lambda] conj[yb] - 27/2 yb^2 \[Delta] conj[yb]^2 + 
 60 FH^2 FS^2 g4^4 yt conj[yt] - 72 FQ3^2 FS^2 g4^4 yt conj[yt] - 
 72 FS^2 FU3^2 g4^4 yt conj[yt] + 85/12 g1^2 yt \[Delta] conj[yt] + 
 45/4 g2^2 yt \[Delta] conj[yt] + 40 g3^2 yt \[Delta] conj[yt] + 
 15 FQ3^2 g4^2 yt \[Delta] conj[yt] + 
 15 FU3^2 g4^2 yt \[Delta] conj[yt] - 12 yt \[Delta]^2 conj[yt] + 
 60 FH FS^2 g1 g4^3 yt \[Eta] conj[yt] - 
 24 FQ3 FS^2 g1 g4^3 yt \[Eta] conj[yt] - 
 96 FS^2 FU3 g1 g4^3 yt \[Eta] conj[yt] + 
 5 FQ3 g1 g4 yt \[Delta] \[Eta] conj[yt] + 
 20 FU3 g1 g4 yt \[Delta] \[Eta] conj[yt] - 
 19 FS^2 g1^2 g4^2 yt \[Eta]^2 conj[yt] - 
 72 yt \[Delta] \[Lambda] conj[yt] - 
 21 yb yt \[Delta] conj[yb] conj[yt] - 
 27/2 yt^2 \[Delta] conj[yt]^2 + 
 5 d3 g2^4 Nf \[Delta] T2[\[Psi], g2] - 
 36 d3 g2^4 y conj[y] T2[\[Psi], g2];

 \[Beta]\[Delta]Tilde[0] = \[Delta]Tilde;

 \[Beta]\[Delta]Tilde[1] = 
12 FH^2 F\[Phi]^2 g4^4 + 2 Nf^2 w \[Delta] - (
 3 g1^2 \[Delta]Tilde)/2 - (9 g2^2 \[Delta]Tilde)/2 - 
 6 FH^2 g4^2 \[Delta]Tilde - 6 F\[Phi]^2 g4^2 \[Delta]Tilde + 
 8 s \[Delta]Tilde + 4 \[Delta]Tilde^2 + 
 12 FH F\[Phi]^2 g1 g4^3 \[Eta] - 6 FH g1 g4 \[Delta]Tilde \[Eta] + 
 3 F\[Phi]^2 g1^2 g4^2 \[Eta]^2 + 12 \[Delta]Tilde \[Lambda] + 
 6 yb \[Delta]Tilde conj[yb] + 6 yt \[Delta]Tilde conj[yt];

 \[Beta]\[Delta]Tilde[2] = 
 32/3 FD1 FH F\[Phi]^2 g1^2 g4^4 + 32/3 FD2 FH F\[Phi]^2 g1^2 g4^4 + 
 32/3 FD3 FH F\[Phi]^2 g1^2 g4^4 + 32/3 FE1 FH F\[Phi]^2 g1^2 g4^4 + 
 32/3 FE2 FH F\[Phi]^2 g1^2 g4^4 + 32/3 FE3 FH F\[Phi]^2 g1^2 g4^4 - 
 73/3 FH^2 F\[Phi]^2 g1^2 g4^4 + 32/3 FH FL1 F\[Phi]^2 g1^2 g4^4 + 
 32/3 FH FL2 F\[Phi]^2 g1^2 g4^4 + 32/3 FH FL3 F\[Phi]^2 g1^2 g4^4 - 
 32/3 FH FQ1 F\[Phi]^2 g1^2 g4^4 - 32/3 FH FQ2 F\[Phi]^2 g1^2 g4^4 - 
 32/3 FH FQ3 F\[Phi]^2 g1^2 g4^4 - 64/3 FH FU1 F\[Phi]^2 g1^2 g4^4 - 
 64/3 FH FU2 F\[Phi]^2 g1^2 g4^4 - 64/3 FH FU3 F\[Phi]^2 g1^2 g4^4 - 
 45 FH^2 F\[Phi]^2 g2^2 g4^4 - 64 FD1^2 FH^2 F\[Phi]^2 g4^6 - 
 64 FD2^2 FH^2 F\[Phi]^2 g4^6 - 64 FD3^2 FH^2 F\[Phi]^2 g4^6 - 
 64/3 FE1^2 FH^2 F\[Phi]^2 g4^6 - 64/3 FE2^2 FH^2 F\[Phi]^2 g4^6 - 
 64/3 FE3^2 FH^2 F\[Phi]^2 g4^6 - 292/3 FH^4 F\[Phi]^2 g4^6 - 
 128/3 FH^2 FL1^2 F\[Phi]^2 g4^6 - 128/3 FH^2 FL2^2 F\[Phi]^2 g4^6 - 
 128/3 FH^2 FL3^2 F\[Phi]^2 g4^6 - 128 FH^2 FQ1^2 F\[Phi]^2 g4^6 - 
 128 FH^2 FQ2^2 F\[Phi]^2 g4^6 - 128 FH^2 FQ3^2 F\[Phi]^2 g4^6 - 
 64 FH^2 FU1^2 F\[Phi]^2 g4^6 - 64 FH^2 FU2^2 F\[Phi]^2 g4^6 - 
 64 FH^2 FU3^2 F\[Phi]^2 g4^6 - 64/3 FH^2 F\[Nu]1^2 F\[Phi]^2 g4^6 - 
 64/3 FH^2 F\[Nu]2^2 F\[Phi]^2 g4^6 - 
 64/3 FH^2 F\[Nu]3^2 F\[Phi]^2 g4^6 - 236/3 FH^2 F\[Phi]^4 g4^6 - 
 64/3 d2 d3 FH^2 F\[Phi]^2 F\[Psi]L^2 g4^6 Nf - 
 64/3 d2 d3 FH^2 F\[Phi]^2 F\[Psi]R^2 g4^6 Nf - 
 56/3 FH^2 FS^2 F\[Phi]^2 g4^6 Nf^2 + 80 FH^2 F\[Phi]^2 g4^4 s + 
 20 FH^2 FS^2 g4^4 Nf^2 w - 
 32/3 d2 d3 FH F\[Phi]^2 F\[Psi]L g1^2 g4^4 Nf Y\[Psi] - 
 32/3 d2 d3 FH F\[Phi]^2 F\[Psi]R g1^2 g4^4 Nf Y\[Psi] + 
 20 FS^2 F\[Phi]^2 g4^4 Nf^2 \[Delta] + 
 16 FS^2 g4^2 Nf^2 w \[Delta] - 4 Nf^2 w^2 \[Delta] - 
 4 Nf^2 w \[Delta]^2 + (557 g1^4 \[Delta]Tilde)/48 + 
 15/8 g1^2 g2^2 \[Delta]Tilde - (145 g2^4 \[Delta]Tilde)/16 - 
 10/3 FD1 FH g1^2 g4^2 \[Delta]Tilde - 
 10/3 FD2 FH g1^2 g4^2 \[Delta]Tilde - 
 10/3 FD3 FH g1^2 g4^2 \[Delta]Tilde - 
 10/3 FE1 FH g1^2 g4^2 \[Delta]Tilde - 
 10/3 FE2 FH g1^2 g4^2 \[Delta]Tilde - 
 10/3 FE3 FH g1^2 g4^2 \[Delta]Tilde + 
 157/6 FH^2 g1^2 g4^2 \[Delta]Tilde - 
 10/3 FH FL1 g1^2 g4^2 \[Delta]Tilde - 
 10/3 FH FL2 g1^2 g4^2 \[Delta]Tilde - 
 10/3 FH FL3 g1^2 g4^2 \[Delta]Tilde + 
 10/3 FH FQ1 g1^2 g4^2 \[Delta]Tilde + 
 10/3 FH FQ2 g1^2 g4^2 \[Delta]Tilde + 
 10/3 FH FQ3 g1^2 g4^2 \[Delta]Tilde + 
 20/3 FH FU1 g1^2 g4^2 \[Delta]Tilde + 
 20/3 FH FU2 g1^2 g4^2 \[Delta]Tilde + 
 20/3 FH FU3 g1^2 g4^2 \[Delta]Tilde + 
 15/2 FH^2 g2^2 g4^2 \[Delta]Tilde + 
 10 FD1^2 FH^2 g4^4 \[Delta]Tilde + 
 10 FD2^2 FH^2 g4^4 \[Delta]Tilde + 
 10 FD3^2 FH^2 g4^4 \[Delta]Tilde + 
 10/3 FE1^2 FH^2 g4^4 \[Delta]Tilde + 
 10/3 FE2^2 FH^2 g4^4 \[Delta]Tilde + 
 10/3 FE3^2 FH^2 g4^4 \[Delta]Tilde + 157/3 FH^4 g4^4 \[Delta]Tilde + 
 20/3 FH^2 FL1^2 g4^4 \[Delta]Tilde + 
 20/3 FH^2 FL2^2 g4^4 \[Delta]Tilde + 
 20/3 FH^2 FL3^2 g4^4 \[Delta]Tilde + 
 20 FH^2 FQ1^2 g4^4 \[Delta]Tilde + 
 20 FH^2 FQ2^2 g4^4 \[Delta]Tilde + 
 20 FH^2 FQ3^2 g4^4 \[Delta]Tilde + 
 10 FH^2 FU1^2 g4^4 \[Delta]Tilde + 
 10 FH^2 FU2^2 g4^4 \[Delta]Tilde + 
 10 FH^2 FU3^2 g4^4 \[Delta]Tilde + 
 10/3 FH^2 F\[Nu]1^2 g4^4 \[Delta]Tilde + 
 10/3 FH^2 F\[Nu]2^2 g4^4 \[Delta]Tilde + 
 10/3 FH^2 F\[Nu]3^2 g4^4 \[Delta]Tilde + 
 10 FD1^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10 FD2^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10 FD3^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10/3 FE1^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10/3 FE2^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10/3 FE3^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 19 FH^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 20/3 FL1^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 20/3 FL2^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 20/3 FL3^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 20 FQ1^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 20 FQ2^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 20 FQ3^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10 FU1^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10 FU2^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10 FU3^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10/3 F\[Nu]1^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10/3 F\[Nu]2^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 10/3 F\[Nu]3^2 F\[Phi]^2 g4^4 \[Delta]Tilde + 
 86/3 F\[Phi]^4 g4^4 \[Delta]Tilde + 
 10/3 d2 d3 FH^2 F\[Psi]L^2 g4^4 Nf \[Delta]Tilde + 
 10/3 d2 d3 F\[Phi]^2 F\[Psi]L^2 g4^4 Nf \[Delta]Tilde + 
 10/3 d2 d3 FH^2 F\[Psi]R^2 g4^4 Nf \[Delta]Tilde + 
 10/3 d2 d3 F\[Phi]^2 F\[Psi]R^2 g4^4 Nf \[Delta]Tilde + 
 11/3 FH^2 FS^2 g4^4 Nf^2 \[Delta]Tilde + 
 11/3 FS^2 F\[Phi]^2 g4^4 Nf^2 \[Delta]Tilde + 
 64 F\[Phi]^2 g4^2 s \[Delta]Tilde - 40 s^2 \[Delta]Tilde - 
 Nf^2 w^2 \[Delta]Tilde + 
 10/3 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf Y\[Psi] \[Delta]Tilde + 
 10/3 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf Y\[Psi] \[Delta]Tilde + 
 5/3 d2 d3 g1^4 Nf Y\[Psi]^2 \[Delta]Tilde - 
 8 Nf^2 w \[Delta] \[Delta]Tilde - Nf^2 \[Delta]^2 \[Delta]Tilde + 
 g1^2 \[Delta]Tilde^2 + 3 g2^2 \[Delta]Tilde^2 + 
 4 FH^2 g4^2 \[Delta]Tilde^2 + 4 F\[Phi]^2 g4^2 \[Delta]Tilde^2 - 
 48 s \[Delta]Tilde^2 - 11 \[Delta]Tilde^3 + 
 16/3 FD1 F\[Phi]^2 g1^3 g4^3 \[Eta] + 
 16/3 FD2 F\[Phi]^2 g1^3 g4^3 \[Eta] + 
 16/3 FD3 F\[Phi]^2 g1^3 g4^3 \[Eta] + 
 16/3 FE1 F\[Phi]^2 g1^3 g4^3 \[Eta] + 
 16/3 FE2 F\[Phi]^2 g1^3 g4^3 \[Eta] + 
 16/3 FE3 F\[Phi]^2 g1^3 g4^3 \[Eta] - 
 131 FH F\[Phi]^2 g1^3 g4^3 \[Eta] + 
 16/3 FL1 F\[Phi]^2 g1^3 g4^3 \[Eta] + 
 16/3 FL2 F\[Phi]^2 g1^3 g4^3 \[Eta] + 
 16/3 FL3 F\[Phi]^2 g1^3 g4^3 \[Eta] - 
 16/3 FQ1 F\[Phi]^2 g1^3 g4^3 \[Eta] - 
 16/3 FQ2 F\[Phi]^2 g1^3 g4^3 \[Eta] - 
 16/3 FQ3 F\[Phi]^2 g1^3 g4^3 \[Eta] - 
 32/3 FU1 F\[Phi]^2 g1^3 g4^3 \[Eta] - 
 32/3 FU2 F\[Phi]^2 g1^3 g4^3 \[Eta] - 
 32/3 FU3 F\[Phi]^2 g1^3 g4^3 \[Eta] - 
 45 FH F\[Phi]^2 g1 g2^2 g4^3 \[Eta] - 
 64 FD1^2 FH F\[Phi]^2 g1 g4^5 \[Eta] - 
 64 FD2^2 FH F\[Phi]^2 g1 g4^5 \[Eta] - 
 64 FD3^2 FH F\[Phi]^2 g1 g4^5 \[Eta] - 
 64/3 FE1^2 FH F\[Phi]^2 g1 g4^5 \[Eta] - 
 64/3 FE2^2 FH F\[Phi]^2 g1 g4^5 \[Eta] - 
 64/3 FE3^2 FH F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FD1 FH^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FD2 FH^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FD3 FH^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FE1 FH^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FE2 FH^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FE3 FH^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 584/3 FH^3 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FH^2 FL1 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128/3 FH FL1^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FH^2 FL2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128/3 FH FL2^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FH^2 FL3 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128/3 FH FL3^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128/3 FH^2 FQ1 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128 FH FQ1^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128/3 FH^2 FQ2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128 FH FQ2^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128/3 FH^2 FQ3 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128 FH FQ3^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 256/3 FH^2 FU1 F\[Phi]^2 g1 g4^5 \[Eta] - 
 64 FH FU1^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 256/3 FH^2 FU2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 64 FH FU2^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 256/3 FH^2 FU3 F\[Phi]^2 g1 g4^5 \[Eta] - 
 64 FH FU3^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 64/3 FH F\[Nu]1^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 64/3 FH F\[Nu]2^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 64/3 FH F\[Nu]3^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 236/3 FH F\[Phi]^4 g1 g4^5 \[Eta] - 
 64/3 d2 d3 FH F\[Phi]^2 F\[Psi]L^2 g1 g4^5 Nf \[Eta] - 
 64/3 d2 d3 FH F\[Phi]^2 F\[Psi]R^2 g1 g4^5 Nf \[Eta] - 
 56/3 FH FS^2 F\[Phi]^2 g1 g4^5 Nf^2 \[Eta] + 
 80 FH F\[Phi]^2 g1 g4^3 s \[Eta] + 
 20 FH FS^2 g1 g4^3 Nf^2 w \[Eta] - 
 16/3 d2 d3 F\[Phi]^2 F\[Psi]L g1^3 g4^3 Nf Y\[Psi] \[Eta] - 
 16/3 d2 d3 F\[Phi]^2 F\[Psi]R g1^3 g4^3 Nf Y\[Psi] \[Eta] - 
 128/3 d2 d3 FH^2 F\[Phi]^2 F\[Psi]L g1 g4^5 Nf Y\[Psi] \[Eta] - 
 128/3 d2 d3 FH^2 F\[Phi]^2 F\[Psi]R g1 g4^5 Nf Y\[Psi] \[Eta] - 
 64/3 d2 d3 FH F\[Phi]^2 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta] - 
 5/3 FD1 g1^3 g4 \[Delta]Tilde \[Eta] - 
 5/3 FD2 g1^3 g4 \[Delta]Tilde \[Eta] - 
 5/3 FD3 g1^3 g4 \[Delta]Tilde \[Eta] - 
 5/3 FE1 g1^3 g4 \[Delta]Tilde \[Eta] - 
 5/3 FE2 g1^3 g4 \[Delta]Tilde \[Eta] - 
 5/3 FE3 g1^3 g4 \[Delta]Tilde \[Eta] + 
 119/2 FH g1^3 g4 \[Delta]Tilde \[Eta] - 
 5/3 FL1 g1^3 g4 \[Delta]Tilde \[Eta] - 
 5/3 FL2 g1^3 g4 \[Delta]Tilde \[Eta] - 
 5/3 FL3 g1^3 g4 \[Delta]Tilde \[Eta] + 
 5/3 FQ1 g1^3 g4 \[Delta]Tilde \[Eta] + 
 5/3 FQ2 g1^3 g4 \[Delta]Tilde \[Eta] + 
 5/3 FQ3 g1^3 g4 \[Delta]Tilde \[Eta] + 
 10/3 FU1 g1^3 g4 \[Delta]Tilde \[Eta] + 
 10/3 FU2 g1^3 g4 \[Delta]Tilde \[Eta] + 
 10/3 FU3 g1^3 g4 \[Delta]Tilde \[Eta] + 
 15/2 FH g1 g2^2 g4 \[Delta]Tilde \[Eta] + 
 10 FD1^2 FH g1 g4^3 \[Delta]Tilde \[Eta] + 
 10 FD2^2 FH g1 g4^3 \[Delta]Tilde \[Eta] + 
 10 FD3^2 FH g1 g4^3 \[Delta]Tilde \[Eta] + 
 10/3 FE1^2 FH g1 g4^3 \[Delta]Tilde \[Eta] + 
 10/3 FE2^2 FH g1 g4^3 \[Delta]Tilde \[Eta] + 
 10/3 FE3^2 FH g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FD1 FH^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FD2 FH^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FD3 FH^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FE1 FH^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FE2 FH^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FE3 FH^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 314/3 FH^3 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FH^2 FL1 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20/3 FH FL1^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FH^2 FL2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20/3 FH FL2^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FH^2 FL3 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20/3 FH FL3^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20/3 FH^2 FQ1 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20 FH FQ1^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20/3 FH^2 FQ2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20 FH FQ2^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20/3 FH^2 FQ3 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20 FH FQ3^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 40/3 FH^2 FU1 g1 g4^3 \[Delta]Tilde \[Eta] + 
 10 FH FU1^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 40/3 FH^2 FU2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 10 FH FU2^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 40/3 FH^2 FU3 g1 g4^3 \[Delta]Tilde \[Eta] + 
 10 FH FU3^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 10/3 FH F\[Nu]1^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 10/3 FH F\[Nu]2^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 10/3 FH F\[Nu]3^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FD1 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FD2 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FD3 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FE1 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FE2 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FE3 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 19 FH F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FL1 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FL2 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] - 
 20/3 FL3 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20/3 FQ1 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20/3 FQ2 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 20/3 FQ3 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 40/3 FU1 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 40/3 FU2 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 40/3 FU3 F\[Phi]^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 10/3 d2 d3 FH F\[Psi]L^2 g1 g4^3 Nf \[Delta]Tilde \[Eta] + 
 10/3 d2 d3 FH F\[Psi]R^2 g1 g4^3 Nf \[Delta]Tilde \[Eta] + 
 11/3 FH FS^2 g1 g4^3 Nf^2 \[Delta]Tilde \[Eta] + 
 5/3 d2 d3 F\[Psi]L g1^3 g4 Nf Y\[Psi] \[Delta]Tilde \[Eta] + 
 5/3 d2 d3 F\[Psi]R g1^3 g4 Nf Y\[Psi] \[Delta]Tilde \[Eta] + 
 20/3 d2 d3 FH^2 F\[Psi]L g1 g4^3 Nf Y\[Psi] \[Delta]Tilde \[Eta] + 
 20/3 d2 d3 F\[Phi]^2 F\[Psi]L g1 g4^3 Nf Y\[Psi] \[Delta]Tilde \
\[Eta] + 20/
  3 d2 d3 FH^2 F\[Psi]R g1 g4^3 Nf Y\[Psi] \[Delta]Tilde \[Eta] + 
 20/3 d2 d3 F\[Phi]^2 F\[Psi]R g1 g4^3 Nf Y\[Psi] \[Delta]Tilde \
\[Eta] + 20/3 d2 d3 FH g1^3 g4 Nf Y\[Psi]^2 \[Delta]Tilde \[Eta] + 
 4 FH g1 g4 \[Delta]Tilde^2 \[Eta] - 
 713/12 F\[Phi]^2 g1^4 g4^2 \[Eta]^2 - 
 45/4 F\[Phi]^2 g1^2 g2^2 g4^2 \[Eta]^2 - 
 16 FD1^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16 FD2^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16 FD3^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 FE1^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 FE2^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 FE3^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 32 FD1 FH F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 32 FD2 FH F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 32 FD3 FH F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 32 FE1 FH F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 32 FE2 FH F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 32 FE3 FH F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 335 FH^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 32 FH FL1 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 32/3 FL1^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 32 FH FL2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 32/3 FL2^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 32 FH FL3 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 32/3 FL3^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 32 FH FQ1 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 32 FQ1^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 32 FH FQ2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 32 FQ2^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 32 FH FQ3 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 32 FQ3^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 64 FH FU1 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16 FU1^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 64 FH FU2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16 FU2^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 64 FH FU3 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16 FU3^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 F\[Nu]1^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 F\[Nu]2^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 16/3 F\[Nu]3^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 - 
 59/3 F\[Phi]^4 g1^2 g4^4 \[Eta]^2 - 
 16/3 d2 d3 F\[Phi]^2 F\[Psi]L^2 g1^2 g4^4 Nf \[Eta]^2 - 
 16/3 d2 d3 F\[Phi]^2 F\[Psi]R^2 g1^2 g4^4 Nf \[Eta]^2 - 
 14/3 FS^2 F\[Phi]^2 g1^2 g4^4 Nf^2 \[Eta]^2 + 
 20 F\[Phi]^2 g1^2 g4^2 s \[Eta]^2 + 
 5 FS^2 g1^2 g4^2 Nf^2 w \[Eta]^2 - 
 32 d2 d3 FH F\[Phi]^2 F\[Psi]L g1^2 g4^4 Nf Y\[Psi] \[Eta]^2 - 
 32 d2 d3 FH F\[Phi]^2 F\[Psi]R g1^2 g4^4 Nf Y\[Psi] \[Eta]^2 - 
 32/3 d2 d3 F\[Phi]^2 g1^4 g4^2 Nf Y\[Psi]^2 \[Eta]^2 - 
 128/3 d2 d3 FH^2 F\[Phi]^2 g1^2 g4^4 Nf Y\[Psi]^2 \[Eta]^2 + 
 5/2 FD1^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/2 FD2^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/2 FD3^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/6 FE1^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/6 FE2^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/6 FE3^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 10/3 FD1 FH g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 10/3 FD2 FH g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 10/3 FD3 FH g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 10/3 FE1 FH g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 10/3 FE2 FH g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 10/3 FE3 FH g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 257/3 FH^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 10/3 FH FL1 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/3 FL1^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 10/3 FH FL2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/3 FL2^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 - 
 10/3 FH FL3 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/3 FL3^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 10/3 FH FQ1 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5 FQ1^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 10/3 FH FQ2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5 FQ2^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 10/3 FH FQ3 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5 FQ3^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 20/3 FH FU1 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/2 FU1^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 20/3 FH FU2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/2 FU2^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 20/3 FH FU3 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/2 FU3^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/6 F\[Nu]1^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/6 F\[Nu]2^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/6 F\[Nu]3^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 457/12 F\[Phi]^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 5/6 d2 d3 F\[Psi]L^2 g1^2 g4^2 Nf \[Delta]Tilde \[Eta]^2 + 
 5/6 d2 d3 F\[Psi]R^2 g1^2 g4^2 Nf \[Delta]Tilde \[Eta]^2 + 
 11/12 FS^2 g1^2 g4^2 Nf^2 \[Delta]Tilde \[Eta]^2 + 
 10/3 d2 d3 FH F\[Psi]L g1^2 g4^2 Nf Y\[Psi] \[Delta]Tilde \[Eta]^2 + 
 10/3 d2 d3 FH F\[Psi]R g1^2 g4^2 Nf Y\[Psi] \[Delta]Tilde \[Eta]^2 + 
 20/3 d2 d3 FH^2 g1^2 g4^2 Nf Y\[Psi]^2 \[Delta]Tilde \[Eta]^2 + 
 20/3 d2 d3 F\[Phi]^2 g1^2 g4^2 Nf Y\[Psi]^2 \[Delta]Tilde \[Eta]^2 + 
 16/3 FD1 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FD2 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FD3 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FE1 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FE2 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FE3 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 - 
 131 FH F\[Phi]^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FL1 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FL2 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 + 
 16/3 FL3 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 - 
 16/3 FQ1 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 - 
 16/3 FQ2 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 - 
 16/3 FQ3 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 - 
 32/3 FU1 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 - 
 32/3 FU2 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 - 
 32/3 FU3 F\[Phi]^2 g1^3 g4^3 \[Eta]^3 - 
 16/3 d2 d3 F\[Phi]^2 F\[Psi]L g1^3 g4^3 Nf Y\[Psi] \[Eta]^3 - 
 16/3 d2 d3 F\[Phi]^2 F\[Psi]R g1^3 g4^3 Nf Y\[Psi] \[Eta]^3 - 
 64/3 d2 d3 FH F\[Phi]^2 g1^3 g4^3 Nf Y\[Psi]^2 \[Eta]^3 + 
 120 FH^2 F\[Phi]^2 g4^4 \[Lambda] + 
 24 g1^2 \[Delta]Tilde \[Lambda] + 72 g2^2 \[Delta]Tilde \[Lambda] + 
 96 FH^2 g4^2 \[Delta]Tilde \[Lambda] - 
 72 \[Delta]Tilde^2 \[Lambda] + 
 120 FH F\[Phi]^2 g1 g4^3 \[Eta] \[Lambda] + 
 96 FH g1 g4 \[Delta]Tilde \[Eta] \[Lambda] + 
 30 F\[Phi]^2 g1^2 g4^2 \[Eta]^2 \[Lambda] - 
 60 \[Delta]Tilde \[Lambda]^2 - 4 d2 d3 Nf^2 w y \[Delta] conj[y] - 
 72 FD3^2 F\[Phi]^2 g4^4 yb conj[yb] + 
 60 FH^2 F\[Phi]^2 g4^4 yb conj[yb] - 
 72 FQ3^2 F\[Phi]^2 g4^4 yb conj[yb] + 
 25/12 g1^2 yb \[Delta]Tilde conj[yb] + 
 45/4 g2^2 yb \[Delta]Tilde conj[yb] + 
 40 g3^2 yb \[Delta]Tilde conj[yb] + 
 15 FD3^2 g4^2 yb \[Delta]Tilde conj[yb] + 
 15 FQ3^2 g4^2 yb \[Delta]Tilde conj[yb] - 
 12 yb \[Delta]Tilde^2 conj[yb] + 
 48 FD3 F\[Phi]^2 g1 g4^3 yb \[Eta] conj[yb] + 
 60 FH F\[Phi]^2 g1 g4^3 yb \[Eta] conj[yb] - 
 24 FQ3 F\[Phi]^2 g1 g4^3 yb \[Eta] conj[yb] - 
 10 FD3 g1 g4 yb \[Delta]Tilde \[Eta] conj[yb] + 
 5 FQ3 g1 g4 yb \[Delta]Tilde \[Eta] conj[yb] + 
 5 F\[Phi]^2 g1^2 g4^2 yb \[Eta]^2 conj[yb] - 
 72 yb \[Delta]Tilde \[Lambda] conj[yb] - 
 27/2 yb^2 \[Delta]Tilde conj[yb]^2 + 
 60 FH^2 F\[Phi]^2 g4^4 yt conj[yt] - 
 72 FQ3^2 F\[Phi]^2 g4^4 yt conj[yt] - 
 72 FU3^2 F\[Phi]^2 g4^4 yt conj[yt] + 
 85/12 g1^2 yt \[Delta]Tilde conj[yt] + 
 45/4 g2^2 yt \[Delta]Tilde conj[yt] + 
 40 g3^2 yt \[Delta]Tilde conj[yt] + 
 15 FQ3^2 g4^2 yt \[Delta]Tilde conj[yt] + 
 15 FU3^2 g4^2 yt \[Delta]Tilde conj[yt] - 
 12 yt \[Delta]Tilde^2 conj[yt] + 
 60 FH F\[Phi]^2 g1 g4^3 yt \[Eta] conj[yt] - 
 24 FQ3 F\[Phi]^2 g1 g4^3 yt \[Eta] conj[yt] - 
 96 FU3 F\[Phi]^2 g1 g4^3 yt \[Eta] conj[yt] + 
 5 FQ3 g1 g4 yt \[Delta]Tilde \[Eta] conj[yt] + 
 20 FU3 g1 g4 yt \[Delta]Tilde \[Eta] conj[yt] - 
 19 F\[Phi]^2 g1^2 g4^2 yt \[Eta]^2 conj[yt] - 
 72 yt \[Delta]Tilde \[Lambda] conj[yt] - 
 21 yb yt \[Delta]Tilde conj[yb] conj[yt] - 
 27/2 yt^2 \[Delta]Tilde conj[yt]^2 + 
 5 d3 g2^4 Nf \[Delta]Tilde T2[\[Psi], g2];

 \[Beta]w[0] = w;

 \[Beta]w[1] = 
12 FS^2 F\[Phi]^2 g4^4 - 6 FS^2 g4^2 w - 6 F\[Phi]^2 g4^2 w + 8 s w + 
 8 Nf u w + 4 v w + 4 Nf^2 v w + 4 w^2 + 4 \[Delta] \[Delta]Tilde + 
 2 d2 d3 w y conj[y];

 \[Beta]w[2] = 
 -64 FD1^2 FS^2 F\[Phi]^2 g4^6 - 64 FD2^2 FS^2 F\[Phi]^2 g4^6 - 
 64 FD3^2 FS^2 F\[Phi]^2 g4^6 - 64/3 FE1^2 FS^2 F\[Phi]^2 g4^6 - 
 64/3 FE2^2 FS^2 F\[Phi]^2 g4^6 - 64/3 FE3^2 FS^2 F\[Phi]^2 g4^6 - 
 112/3 FH^2 FS^2 F\[Phi]^2 g4^6 - 128/3 FL1^2 FS^2 F\[Phi]^2 g4^6 - 
 128/3 FL2^2 FS^2 F\[Phi]^2 g4^6 - 128/3 FL3^2 FS^2 F\[Phi]^2 g4^6 - 
 128 FQ1^2 FS^2 F\[Phi]^2 g4^6 - 128 FQ2^2 FS^2 F\[Phi]^2 g4^6 - 
 128 FQ3^2 FS^2 F\[Phi]^2 g4^6 - 60 FS^4 F\[Phi]^2 g4^6 - 
 64 FS^2 FU1^2 F\[Phi]^2 g4^6 - 64 FS^2 FU2^2 F\[Phi]^2 g4^6 - 
 64 FS^2 FU3^2 F\[Phi]^2 g4^6 - 64/3 FS^2 F\[Nu]1^2 F\[Phi]^2 g4^6 - 
 64/3 FS^2 F\[Nu]2^2 F\[Phi]^2 g4^6 - 
 64/3 FS^2 F\[Nu]3^2 F\[Phi]^2 g4^6 - 236/3 FS^2 F\[Phi]^4 g4^6 - 
 64/3 d2 d3 FS^2 F\[Phi]^2 F\[Psi]L^2 g4^6 Nf - 
 64/3 d2 d3 FS^2 F\[Phi]^2 F\[Psi]R^2 g4^6 Nf - 
 56/3 FS^4 F\[Phi]^2 g4^6 Nf^2 + 80 FS^2 F\[Phi]^2 g4^4 s + 
 80 FS^2 F\[Phi]^2 g4^4 Nf u + 40 FS^2 F\[Phi]^2 g4^4 v + 
 40 FS^2 F\[Phi]^2 g4^4 Nf^2 v + 10 FD1^2 FS^2 g4^4 w + 
 10 FD2^2 FS^2 g4^4 w + 10 FD3^2 FS^2 g4^4 w + 
 10/3 FE1^2 FS^2 g4^4 w + 10/3 FE2^2 FS^2 g4^4 w + 
 10/3 FE3^2 FS^2 g4^4 w + 22/3 FH^2 FS^2 g4^4 w + 
 20/3 FL1^2 FS^2 g4^4 w + 20/3 FL2^2 FS^2 g4^4 w + 
 20/3 FL3^2 FS^2 g4^4 w + 20 FQ1^2 FS^2 g4^4 w + 
 20 FQ2^2 FS^2 g4^4 w + 20 FQ3^2 FS^2 g4^4 w + 5 FS^4 g4^4 w + 
 10 FS^2 FU1^2 g4^4 w + 10 FS^2 FU2^2 g4^4 w + 10 FS^2 FU3^2 g4^4 w + 
 10/3 FS^2 F\[Nu]1^2 g4^4 w + 10/3 FS^2 F\[Nu]2^2 g4^4 w + 
 10/3 FS^2 F\[Nu]3^2 g4^4 w + 10 FD1^2 F\[Phi]^2 g4^4 w + 
 10 FD2^2 F\[Phi]^2 g4^4 w + 10 FD3^2 F\[Phi]^2 g4^4 w + 
 10/3 FE1^2 F\[Phi]^2 g4^4 w + 10/3 FE2^2 F\[Phi]^2 g4^4 w + 
 10/3 FE3^2 F\[Phi]^2 g4^4 w + 22/3 FH^2 F\[Phi]^2 g4^4 w + 
 20/3 FL1^2 F\[Phi]^2 g4^4 w + 20/3 FL2^2 F\[Phi]^2 g4^4 w + 
 20/3 FL3^2 F\[Phi]^2 g4^4 w + 20 FQ1^2 F\[Phi]^2 g4^4 w + 
 20 FQ2^2 F\[Phi]^2 g4^4 w + 20 FQ3^2 F\[Phi]^2 g4^4 w + 
 35/3 FS^2 F\[Phi]^2 g4^4 w + 10 FU1^2 F\[Phi]^2 g4^4 w + 
 10 FU2^2 F\[Phi]^2 g4^4 w + 10 FU3^2 F\[Phi]^2 g4^4 w + 
 10/3 F\[Nu]1^2 F\[Phi]^2 g4^4 w + 10/3 F\[Nu]2^2 F\[Phi]^2 g4^4 w + 
 10/3 F\[Nu]3^2 F\[Phi]^2 g4^4 w + 86/3 F\[Phi]^4 g4^4 w + 
 10/3 d2 d3 FS^2 F\[Psi]L^2 g4^4 Nf w + 
 10/3 d2 d3 F\[Phi]^2 F\[Psi]L^2 g4^4 Nf w + 
 10/3 d2 d3 FS^2 F\[Psi]R^2 g4^4 Nf w + 
 10/3 d2 d3 F\[Phi]^2 F\[Psi]R^2 g4^4 Nf w + 71/3 FS^4 g4^4 Nf^2 w + 
 11/3 FS^2 F\[Phi]^2 g4^4 Nf^2 w + 64 F\[Phi]^2 g4^2 s w - 40 s^2 w + 
 64 FS^2 g4^2 Nf u w - 20 u^2 w - 20 Nf^2 u^2 w + 32 FS^2 g4^2 v w + 
 32 FS^2 g4^2 Nf^2 v w - 80 Nf u v w - 20 v^2 w - 20 Nf^2 v^2 w + 
 4 FS^2 g4^2 w^2 + 4 F\[Phi]^2 g4^2 w^2 - 48 s w^2 - 48 Nf u w^2 - 
 24 v w^2 - 24 Nf^2 v w^2 - 9 w^3 - Nf^2 w^3 + 
 40 FH^2 F\[Phi]^2 g4^4 \[Delta] - 2 w \[Delta]^2 + 
 40 FH^2 FS^2 g4^4 \[Delta]Tilde + 8 g1^2 \[Delta] \[Delta]Tilde + 
 24 g2^2 \[Delta] \[Delta]Tilde + 
 32 FH^2 g4^2 \[Delta] \[Delta]Tilde - 16 w \[Delta] \[Delta]Tilde - 
 8 \[Delta]^2 \[Delta]Tilde - 2 w \[Delta]Tilde^2 - 
 8 \[Delta] \[Delta]Tilde^2 + 
 128/3 FD1 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FD2 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FD3 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FE1 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FE2 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FE3 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 112/3 FH FS^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FL1 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FL2 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] + 
 128/3 FL3 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128/3 FQ1 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128/3 FQ2 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 128/3 FQ3 FS^2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 256/3 FS^2 FU1 F\[Phi]^2 g1 g4^5 \[Eta] - 
 256/3 FS^2 FU2 F\[Phi]^2 g1 g4^5 \[Eta] - 
 256/3 FS^2 FU3 F\[Phi]^2 g1 g4^5 \[Eta] - 
 20/3 FD1 FS^2 g1 g4^3 w \[Eta] - 20/3 FD2 FS^2 g1 g4^3 w \[Eta] - 
 20/3 FD3 FS^2 g1 g4^3 w \[Eta] - 20/3 FE1 FS^2 g1 g4^3 w \[Eta] - 
 20/3 FE2 FS^2 g1 g4^3 w \[Eta] - 20/3 FE3 FS^2 g1 g4^3 w \[Eta] + 
 22/3 FH FS^2 g1 g4^3 w \[Eta] - 20/3 FL1 FS^2 g1 g4^3 w \[Eta] - 
 20/3 FL2 FS^2 g1 g4^3 w \[Eta] - 20/3 FL3 FS^2 g1 g4^3 w \[Eta] + 
 20/3 FQ1 FS^2 g1 g4^3 w \[Eta] + 20/3 FQ2 FS^2 g1 g4^3 w \[Eta] + 
 20/3 FQ3 FS^2 g1 g4^3 w \[Eta] + 40/3 FS^2 FU1 g1 g4^3 w \[Eta] + 
 40/3 FS^2 FU2 g1 g4^3 w \[Eta] + 40/3 FS^2 FU3 g1 g4^3 w \[Eta] - 
 20/3 FD1 F\[Phi]^2 g1 g4^3 w \[Eta] - 
 20/3 FD2 F\[Phi]^2 g1 g4^3 w \[Eta] - 
 20/3 FD3 F\[Phi]^2 g1 g4^3 w \[Eta] - 
 20/3 FE1 F\[Phi]^2 g1 g4^3 w \[Eta] - 
 20/3 FE2 F\[Phi]^2 g1 g4^3 w \[Eta] - 
 20/3 FE3 F\[Phi]^2 g1 g4^3 w \[Eta] + 
 22/3 FH F\[Phi]^2 g1 g4^3 w \[Eta] - 
 20/3 FL1 F\[Phi]^2 g1 g4^3 w \[Eta] - 
 20/3 FL2 F\[Phi]^2 g1 g4^3 w \[Eta] - 
 20/3 FL3 F\[Phi]^2 g1 g4^3 w \[Eta] + 
 20/3 FQ1 F\[Phi]^2 g1 g4^3 w \[Eta] + 
 20/3 FQ2 F\[Phi]^2 g1 g4^3 w \[Eta] + 
 20/3 FQ3 F\[Phi]^2 g1 g4^3 w \[Eta] + 
 40/3 FU1 F\[Phi]^2 g1 g4^3 w \[Eta] + 
 40/3 FU2 F\[Phi]^2 g1 g4^3 w \[Eta] + 
 40/3 FU3 F\[Phi]^2 g1 g4^3 w \[Eta] - 
 128/3 d2 d3 FS^2 F\[Phi]^2 F\[Psi]L g1 g4^5 Nf Y\[Psi] \[Eta] - 
 128/3 d2 d3 FS^2 F\[Phi]^2 F\[Psi]R g1 g4^5 Nf Y\[Psi] \[Eta] + 
 20/3 d2 d3 FS^2 F\[Psi]L g1 g4^3 Nf w Y\[Psi] \[Eta] + 
 20/3 d2 d3 F\[Phi]^2 F\[Psi]L g1 g4^3 Nf w Y\[Psi] \[Eta] + 
 20/3 d2 d3 FS^2 F\[Psi]R g1 g4^3 Nf w Y\[Psi] \[Eta] + 
 20/3 d2 d3 F\[Phi]^2 F\[Psi]R g1 g4^3 Nf w Y\[Psi] \[Eta] + 
 40 FH F\[Phi]^2 g1 g4^3 \[Delta] \[Eta] + 
 40 FH FS^2 g1 g4^3 \[Delta]Tilde \[Eta] + 
 32 FH g1 g4 \[Delta] \[Delta]Tilde \[Eta] - 
 668/3 FS^2 F\[Phi]^2 g1^2 g4^4 \[Eta]^2 + 
 211/6 FS^2 g1^2 g4^2 w \[Eta]^2 + 
 211/6 F\[Phi]^2 g1^2 g4^2 w \[Eta]^2 - 
 128/3 d2 d3 FS^2 F\[Phi]^2 g1^2 g4^4 Nf Y\[Psi]^2 \[Eta]^2 + 
 20/3 d2 d3 FS^2 g1^2 g4^2 Nf w Y\[Psi]^2 \[Eta]^2 + 
 20/3 d2 d3 F\[Phi]^2 g1^2 g4^2 Nf w Y\[Psi]^2 \[Eta]^2 + 
 10 F\[Phi]^2 g1^2 g4^2 \[Delta] \[Eta]^2 + 
 10 FS^2 g1^2 g4^2 \[Delta]Tilde \[Eta]^2 + 
 20 d2 d3 FS^2 F\[Phi]^2 g4^4 y conj[y] - 
 24 d2 d3 F\[Phi]^2 F\[Psi]L^2 g4^4 y conj[y] - 
 24 d2 d3 F\[Phi]^2 F\[Psi]R^2 g4^4 y conj[y] + 
 5 d2 d3 F\[Psi]L^2 g4^2 w y conj[y] + 
 5 d2 d3 F\[Psi]R^2 g4^2 w y conj[y] - 16 d2 d3 Nf u w y conj[y] - 
 8 d2 d3 v w y conj[y] - 8 d2 d3 Nf^2 v w y conj[y] - 
 4 d2 d3 w^2 y conj[y] + 10 d2 d3 g1^2 w y Y\[Psi]^2 conj[y] - 
 48 d2 d3 F\[Phi]^2 F\[Psi]L g1 g4^3 y Y\[Psi] \[Eta] conj[y] - 
 48 d2 d3 F\[Phi]^2 F\[Psi]R g1 g4^3 y Y\[Psi] \[Eta] conj[y] + 
 10 d2 d3 F\[Psi]L g1 g4 w y Y\[Psi] \[Eta] conj[y] + 
 10 d2 d3 F\[Psi]R g1 g4 w y Y\[Psi] \[Eta] conj[y] - 
 48 d2 d3 F\[Phi]^2 g1^2 g4^2 y Y\[Psi]^2 \[Eta]^2 conj[y] + 
 10 d2 d3 g2^2 w y C2[\[Psi], g2] conj[y] + 
 10 d2 d3 g3^2 w y C2[\[Psi], g3] conj[y] - 
 3 d2 d3 Nf w y^2 conj[y]^2 - 24 yb \[Delta] \[Delta]Tilde conj[yb] - 
 24 yt \[Delta] \[Delta]Tilde conj[yt];

